$B \rightarrow D^*$ vector, axial-vector and tensor form factors for the full $q^2$ range from lattice QCD

We compute the complete set of SM and tensor $B_{(s)}\to D_{(s)}^*\ell\bar{\nu}$ semileptonic form factors across the full kinematic range of the decay using second generation MILC $n_f=2+1+1$ HISQ gluon field configurations and HISQ valence quarks, with the heavy-HISQ method. Lattice spacings range from $0.09\mathrm{fm}$ to $0.044\mathrm{fm}$ with pion masses from $\approx 300\mathrm{MeV}$ down to the physical value and heavy quark masses ranging between $\approx 1.5 m_c$ and $4.1 m_c \approx 0.9 m_b$; currents are normalised nonperturbatively. Using the recent $B_{(s)}\to D^*_{(s)}\ell\bar{\nu}_\ell$ data from Belle and LHCb together with our form factors we determine a model independent value of $V_{cb}=39.03(56)_\mathrm{exp}(67)_\mathrm{latt}\times 10^{-3}$, in agreement with previous exclusive determinations and in tension with the inclusive result at the level of $3.6\sigma$. We observe a $\approx 1\sigma$ tension between the shape of the differential decay rates computed using our form factors and those measured by Belle. We compute a lattice-only SM value for the ratio of semitauonic and semimuonic decay rates, $R(D^*)=0.273(15)$, which we find to be closer to the recent Belle measurement and HFLAV average than theory predictions using fits to experimental differential rate data for $B\to D^*\ell\bar{\nu}_\ell$. Determining $V_{cb}$ using the total rate for $B\to D^*\ell\nu$ gives a value in agreement with inclusive results. We compute the longitudinal polarisation fraction for the semitauonic mode, $F_L^{D^*}=0.395(24)$, which is in tension at the level of $2.2\sigma$ with the recent Belle measurement. Our calculation combines $B\to D^*$ and $B_s\to D_s^*$ lattice results, and we provide an update which supersedes our previous lattice computation of the $B_s\to D_s^*$ form factors. We also give the chiral perturbation theory needed to analyse the tensor form factors.

==> anc/CHECKS.txt <==
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [0.5394319827181981, 0.6116391712838791, 0.6950833714537414, 0.7916755938667615, 0.9033127209857409], [0.07038071487551802, 0.0487500850908055, 0.03094061502441773, 0.018685613371214094, 0.014442883338894737]]
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [-0.3677030845704607, -0.3759495486993868, -0.3911647758255169, -0.4179201478178568, -0.4642005293547825], [0.3796553045133019, 0.3075181733379374, 0.23453027630265225, 0.18501435759201282, 0.22617583821268994]]
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [0.8506286111857535, 0.9556091141387968, 1.074155181996041, 1.20740659626528, 1.35544019870308], [0.25235844703470156, 0.2189669119592208, 0.18874334062969636, 0.18032061162620752, 0.24451230978214472]]
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [0.6370300393121915, 0.7284868808577292, 0.8483478342546968, 1.0076155222851724, 1.223130655328769], [0.1651939652913828, 0.12287302501109408, 0.0941312087714189, 0.08158386988774081, 0.09707572283276462]]
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [0.6351584849706003, 0.6520205711913204, 0.7032375488990541, 0.7942449010793109, 0.9229006472316216], [0.3247742816135496, 0.07559465085735485, 0.03880197504071359, 0.023890721141973995, 0.021456241717766004]]
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [1.098476577918083, 0.34800256784214606, 0.010575601419833866, -0.09621270380837273, -0.10972353521699603], [0.844557952170888, 0.23549511562639475, 0.07329951717254832, 0.035573431390669666, 0.04097381930615358]]
[[0.0, 2.6726364323999996, 5.345272864799999, 8.0179092972, 10.690545729599998], [0.579749253199875, 0.2980868923109617, 0.1078603063016705, -0.04616459478190771, -0.2010768961199927], [1.0363628543155388, 0.3446485557358602, 0.1997203074388737, 0.15614465071347378, 0.2883038460945942]]


==> anc/CHECKS_s.txt <==
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [0.5181053248990505, 0.5964359324727578, 0.6846764823131415, 0.784353366081982, 0.8969748290657451], [0.04765104461577424, 0.0302921954872965, 0.017623218334486008, 0.01101795452003943, 0.009183267193566571]]
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [-0.4001416226949022, -0.41040748678470296, -0.426814600578528, -0.45351836211529173, -0.497328661787117], [0.3511510460449253, 0.27933390798328306, 0.2099236720220817, 0.16817078443581848, 0.2160487962700986]]
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [0.7776113918065953, 0.8678304151799386, 0.9701854777775492, 1.0854370194807357, 1.2135111698736638], [0.199597650515186, 0.16772801904359025, 0.14107557949594107, 0.1374854971490331, 0.2024888455303981]]
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [0.7276759787079233, 0.8052263830385066, 0.9127277218285872, 1.0589474006653041, 1.2573249726154463], [0.12940307797723755, 0.07920457490045443, 0.053084265510322734, 0.0466834185230661, 0.06588105312545675]]
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [0.617802569150191, 0.6481232304086456, 0.7091667758728643, 0.8040220356681428, 0.9304780932216052], [0.19976279833542274, 0.04927813723201964, 0.023038682577915068, 0.014187036415937299, 0.013038874591402114]]
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [0.8443407567841087, 0.253093965152098, -0.015259244389759445, -0.10092327780503688, -0.11206619000971396], [0.6155597942290381, 0.18391250243047497, 0.060184219663458625, 0.030235327922574724, 0.0372024413971767]]
[[0.0, 2.6485609536, 5.2971219072, 7.9456828608, 10.5942438144], [0.48432377281089467, 0.2508515343758409, 0.08396799926559902, -0.05733600035061865, -0.20134389736281147], [0.7365867000193685, 0.27025657870093533, 0.17393307863221744, 0.14554894395997087, 0.2853768012331885]]


==> anc/LOAD_FIT.py <==
import gvar
from numpy import *
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')



MAXORDER = 11

params=gvar.gload('hpqcd_BDstar.pydat')

lambdaqcdphys = 0.5
LambdaChi=1.0

MDSPHYS = 2.010
MBPHYS = 5.27964

MBsPHYS = 5.3669
MDsSPHYS = 2.112


mKPHYS =0.493677
mPIPHYS=0.13957  
mETAPHYS = 0.547862  
fpi=0.130              
        
        

def MBDEPFUNC(j,mH):
        DELTAMB = 1.0
        if not (j==0):DELTAMB = DELTAMB*((lambdaqcdphys/mH)**(j)-(lambdaqcdphys/MBsPHYS)**(j))
        return DELTAMB            
                   
                        
def fitprintA(p,A,QSQ):
        qsq=QSQ
        value = 0
        w=(MBPHYS**2.0+MDSPHYS**2.0-QSQ)/(2*MBPHYS*MDSPHYS)
        
        for order in range(MAXORDER):
                cumulator =  p['a^'+str(order)+'_'+A]
                if order==0: value = value + cumulator
                else: value = value + cumulator*((w-1)**order)
          
        return value
        
 
def fitprintADs(p,A,QSQ):
        qsq=QSQ
        value = 0
        w=(MBsPHYS**2.0+MDsSPHYS**2.0-QSQ)/(2*MBsPHYS*MDsSPHYS)
        if A == 'hV' :jint=1                                         
        if A == 'hA1':jint=1
        if A == 'hA2':jint=2
        if A == 'hA3':jint=3
                
        if A == 'hT1':jint=1
        if A == 'hT2':jint=0
        if A == 'hT3':jint=2
                                                                                    
        for order in range(MAXORDER):
                                cumulator =  p['a^'+str(order)+'_'+A]
                                chicumulator =  p['s_a^'+str(order)+'_'+A+'_Mpi^2/Lambda']*((mKPHYS/LambdaChi)**2-(mPIPHYS/LambdaChi)**2)
                                if order==0: value = value + cumulator*(1+chicumulator)
                                else: value = value + cumulator*((w-1)**order)*(1+chicumulator)
        value=value
        return value
                        
def fitprintAconv(p,A,QSQ):
        r=MDSPHYS/MBPHYS
        w=(MBPHYS**2.0+MDSPHYS**2.0-QSQ)/(2*MBPHYS*MDSPHYS)
        hA1b=fitprintA(p,'hA1',QSQ)
        hA2b=fitprintA(p,'hA2',QSQ)
        hA3b=fitprintA(p,'hA3',QSQ)
        hVb =fitprintA(p,'hV',QSQ)
        
        hT1b=fitprintA(p,'hT1',QSQ)
        hT2b=fitprintA(p,'hT2',QSQ)
        hT3b=fitprintA(p,'hT3',QSQ)
        
        
        
        
        T1b = -(1/(2*sqrt(r)))*(  (1-r)*hT2b - (1+r)*hT1b  )
        T2b = (1/(2*sqrt(r)))*(  2*r*(w+1)*hT1b/(1+r) - 2*r*(w-1)*hT2b/(1-r)  )
        T3b = (1/(2*sqrt(r)))*(  (1-r)*hT1b - (1+r)*hT2b + (1-r**2)*hT3b  )
                        
                        
        lambdabdstar = MBPHYS**4+MDSPHYS**4+QSQ**2-2*(MBPHYS**2*MDSPHYS**2+MBPHYS**2*QSQ+MDSPHYS**2*QSQ)
        T23b = (1.0/(8*MBPHYS*MDSPHYS**2))*((MBPHYS**2+3*MDSPHYS**2-QSQ)*(MBPHYS+MDSPHYS)*T2b - lambdabdstar*T3b/(MBPHYS-MDSPHYS))

        FF=0
        
        if A=='A0':FF=((1.0+w)*hA1b+(r*w-1.0)*hA2b+(r-w)*hA3b)/(2.0*gvar.sqrt(r))
        if A=='A1':FF=hA1b*(1.0+w)*gvar.sqrt(r)/(1.0+r)
        if A=='A2':FF=(r*hA2b + hA3b)*(1.0+r)/(2.0*gvar.sqrt(r))
        if A=='V' :FF=hVb*(1.0+r)/(2.0*gvar.sqrt(r))
        
        
        if A=='T1':FF=T1b
        if A=='T2':FF=T2b
        if A=='T23':FF=T23b
                        
        
        return FF
        
def fitprintAconvDs(p,A,QSQ):

        r=MDsSPHYS/MBsPHYS
        w=(MBsPHYS**2.0+MDsSPHYS**2.0-QSQ)/(2*MBsPHYS*MDsSPHYS)
        hA1b=fitprintADs(p,'hA1',QSQ)
        hA2b=fitprintADs(p,'hA2',QSQ)
        hA3b=fitprintADs(p,'hA3',QSQ)
        hVb =fitprintADs(p,'hV',QSQ)
        
        hT1b=fitprintADs(p,'hT1',QSQ)
        hT2b=fitprintADs(p,'hT2',QSQ)
        hT3b=fitprintADs(p,'hT3',QSQ)

        T1b = -(1/(2*sqrt(r)))*(  (1-r)*hT2b - (1+r)*hT1b  )
        T2b = (1/(2*sqrt(r)))*(  2*r*(w+1)*hT1b/(1+r) - 2*r*(w-1)*hT2b/(1-r)  )
        T3b = (1/(2*sqrt(r)))*(  (1-r)*hT1b - (1+r)*hT2b + (1-r**2)*hT3b  )
                        
                        
        lambdabdstar = MBsPHYS**4+MDsSPHYS**4+QSQ**2-2*(MBsPHYS**2*MDsSPHYS**2+MBsPHYS**2*QSQ+MDsSPHYS**2*QSQ)
        T23b = (1.0/(8*MBsPHYS*MDsSPHYS**2))*((MBsPHYS**2+3*MDsSPHYS**2-QSQ)*(MBsPHYS+MDsSPHYS)*T2b - lambdabdstar*T3b/(MBsPHYS-MDsSPHYS))

        FF=0
        
        if A=='A0':FF=((1.0+w)*hA1b+(r*w-1.0)*hA2b+(r-w)*hA3b)/(2.0*gvar.sqrt(r))
        if A=='A1':FF=hA1b*(1.0+w)*gvar.sqrt(r)/(1.0+r)
        if A=='A2':FF=(r*hA2b + hA3b)*(1.0+r)/(2.0*gvar.sqrt(r))
        if A=='V' :FF=hVb*(1.0+r)/(2.0*gvar.sqrt(r))
        
        
        if A=='T1':FF=T1b
        if A=='T2':FF=T2b
        if A=='T23':FF=T23b
                        
        
        return FF   
                
        
def fitprintFconv(p,A,QSQ): 


        hA1b=fitprintA(p,'hA1',QSQ)
        hA2b=fitprintA(p,'hA2',QSQ)
        hA3b=fitprintA(p,'hA3',QSQ)
        hVb =fitprintA(p,'hV',QSQ)

        r=MDSPHYS/MBPHYS
        w=(MBPHYS**2.0+MDSPHYS**2.0-QSQ)/(2*MBPHYS*MDSPHYS)
        
        g=hVb/(MBPHYS*sqrt(r))
        f=MBPHYS*sqrt(r)*(1.0+w)*hA1b
        F2=((1.0+w)*hA1b +(r*w-1.0)*hA2b +(r-w)*hA3b)/sqrt(r)
        F1=MBPHYS**2*sqrt(r)*(1.0+w)*((w-r)*hA1b - (w-1.0)*(r*hA2b+hA3b))
        
        if A=='g':value=g
        if A=='f':value=f
        if A=='F1':value=F1
        if A=='F2':value=F2
        
        return value
        
        

def fitprintFconvDs(p,A,QSQ): 


        hA1b=fitprintADs(p,'hA1',QSQ)
        hA2b=fitprintADs(p,'hA2',QSQ)
        hA3b=fitprintADs(p,'hA3',QSQ)
        hVb =fitprintADs(p,'hV',QSQ)

        r=MDsSPHYS/MBPHYS
        w=(MBsPHYS**2.0+MDsSPHYS**2.0-QSQ)/(2*MBsPHYS*MDsSPHYS)
        
        g=hVb/(MBsPHYS*sqrt(r))
        f=MBsPHYS*sqrt(r)*(1.0+w)*hA1b
        F2=((1.0+w)*hA1b +(r*w-1.0)*hA2b +(r-w)*hA3b)/sqrt(r)
        F1=MBsPHYS**2*sqrt(r)*(1.0+w)*((w-r)*hA1b - (w-1.0)*(r*hA2b+hA3b))
        
        if A=='g':value=g
        if A=='f':value=f
        if A=='F1':value=F1
        if A=='F2':value=F2
        
        return value
        
               
        
def fitprintR(p,A,QSQ):

        qsq=QSQ
        value = 0
        w=(MBPHYS**2.0+MDSPHYS**2.0-QSQ)/(2*MBPHYS*MDSPHYS)
        
        hA1 = fitprintA(p,'hA1',QSQ)
        hA2 = fitprintA(p,'hA2',QSQ)
        hA3 = fitprintA(p,'hA3',QSQ)
        hV = fitprintA(p,'hV',QSQ)
        r = MDSPHYS/MBPHYS
        
        R0=(1.0/(1.0+r))*(w +1 + w*(r*hA2-hA3)/hA1 - (hA2-r*hA3)/hA1)
        R1=hV/hA1
        R2=(r*hA2+hA3)/hA1
        
        if A=='R0': value=R0
        if A=='R1': value=R1
        if A=='R2': value=R2
        
        return value



def fitprintRs(p,A,QSQ):

        qsq=QSQ
        value = 0
        w=(MBsPHYS**2.0+MDsSPHYS**2.0-QSQ)/(2*MBsPHYS*MDsSPHYS)
        
        hA1 = fitprintADs(p,'hA1',QSQ)
        hA2 = fitprintADs(p,'hA2',QSQ)
        hA3 = fitprintADs(p,'hA3',QSQ)
        hV = fitprintADs(p,'hV',QSQ)
        r = MDsSPHYS/MBsPHYS
        
        R0=(1.0/(1.0+r))*(w +1 + w*(r*hA2-hA3)/hA1 - (hA2-r*hA3)/hA1)
        R1=hV/hA1
        R2=(r*hA2+hA3)/hA1
        
        if A=='R0': value=R0
        if A=='R1': value=R1
        if A=='R2': value=R2
        
        return value

#PERFORM EXPLICIT CHECKS

synthetic_data_points=gvar.BufferDict()

print("CHECKS FOR B to D*")
CHECKFILE=open('CHECKS.txt',"r").readlines()
for iA in range(7):
        A = ['hA1','hA2','hA3','hV','hT1','hT2','hT3'][iA]
        fitcheck = eval(CHECKFILE[iA])
        fitprint=[[],[],[]]
        for q in range(5):
                QSQ = float(fitcheck[0][q])
                fitprint[1].append(fitprintA(params,A,QSQ).mean)
                fitprint[2].append(fitprintA(params,A,QSQ).sdev)
                synthetic_data_points[A+'('+str(QSQ)+')']=fitprintA(params,A,QSQ)
        for x in [1,2]:
                for y in range(5):
                        if not fitprint[x][y] == fitcheck[x][y]:
                                if not abs(fitprint[x][y]/fitcheck[x][y]-1.0)<=0.000001:
                                        print("error in checks for form factor "+A)
                                        print( str(fitprint[x][y]/fitcheck[x][y])+"=/="+str(1) )
                        else: print("OK")

                
print("CHECKS FOR Bs to Ds*")                        
CHECKFILE=open('CHECKS_s.txt',"r").readlines()
for iA in range(7):
        A = ['hA1','hA2','hA3','hV','hT1','hT2','hT3'][iA]
        fitcheck = eval(CHECKFILE[iA])
        fitprint=[[],[],[]]
        for q in range(5):
                QSQ = float(fitcheck[0][q])
                fitprint[1].append(fitprintADs(params,A,QSQ).mean)
                fitprint[2].append(fitprintADs(params,A,QSQ).sdev)
                synthetic_data_points[A+'s('+str(QSQ)+')']=fitprintADs(params,A,QSQ)
        for x in [1,2]:
                message = ['QSQ','mean','sdev'][x]
                for y in range(5):
                        if not fitprint[x][y] == fitcheck[x][y]:
                                if not abs(fitprint[x][y]/fitcheck[x][y]-1.0)<=0.000001:
                                        print("error in "+message+" checks for form factor "+A)
                                        print( str(fitprint[x][y]/fitcheck[x][y])+"=/="+str(1) )
                        else: print("OK")

synthpoints=gvar.load('synthetic_data.pydat')
for X in synthpoints:
    if abs(synthpoints[X].mean/synthetic_data_points[X].mean-1) <=0.000001:
        if abs(synthpoints[X].sdev/synthetic_data_points[X].sdev-1) <=0.000001:
            print("synthetic points OK")
        else: print("error in sdev "+X+":\t"+str(synthpoints[X].sdev/synthetic_data_points[X].sdev-1))
    else: print("error in mean "+X+":\t"+str(synthpoints[X].mean/synthetic_data_points[X].mean-1))




print("h_A_1(w=1) \t=\t "+str(fitprintA(params,'hA1',(MBPHYS-MDSPHYS)**2)))     
print("h_A_1s(w=1) \t=\t "+str(fitprintADs(params,'hA1',(MBsPHYS-MDsSPHYS)**2)))     

#Make some plots
if True:
        wvalsstr=['1.03','1.10','1.17']
        ylimup={}
        ylimdown={}
        ylimup['hA3']  = 2.0
        ylimdown['hA3']= 0.0
        ylimup['hA1']  = 1.0
        ylimdown['hA1']= 0.4
        ylimup['hA2']  = 0.5
        ylimdown['hA2']= -1.0
        ylimup['hV']   = 1.6
        ylimdown['hV'] = 0.3
        ylimup['hT1']  = 1.2
        ylimdown['hT1']= 0.25
        ylimup['hT2']  = 1.6
        ylimdown['hT2']= -0.25
        ylimup['hT3']  = 1.5
        ylimdown['hT3']= -1.0

        ylimup['g']  = 0.5
        ylimdown['g']= 0.1
        ylimup['f']  = 7.0
        ylimdown['f']= 3.0
        ylimup['F1']  = 22.0
        ylimdown['F1']= 7.0
        ylimup['F2']   = 2.5
        ylimdown['F2'] = 0.5
        for iA in range(7):
                A =  ['hA1','hA2','hA3','hV','hT1','hT2','hT3'][iA]
                Alab = [r'$h_{A_1}$',r'$h_{A_2}$',r'$h_{A_3}$',r'$h_{V}$',r'$h_{T_1}$',r'$h_{T_2}$',r'$h_{T_3}$'][iA]
                fitprint=[[],[]]
                for q in range(1,100):
                        QSQ = ((MBPHYS-MDSPHYS)**2.0)*q/100.0
                        w=(MBPHYS**2.0+MDSPHYS**2.0-QSQ)/(2*MBPHYS*MDSPHYS)
                        fitprint[0].append(fitprintA(params,A,QSQ))
                        fitprint[1].append(w)
                plt.fill_between(fitprint[1], [x.mean+x.sdev for x in fitprint[0]], [x.mean-x.sdev for x in fitprint[0]], alpha=0.15,label=Alab,color='blue')
                plt.plot(fitprint[1], [x.mean for x in fitprint[0]],color='blue')
                
                fitprint=[[],[]]         
                for q in range(1,100):
                        QSQ = ((MBsPHYS-MDsSPHYS)**2.0)*q/100.0
                        w=(MBsPHYS**2.0+MDsSPHYS**2.0-QSQ)/(2*MBsPHYS*MDsSPHYS)
                        fitprint[0].append(fitprintADs(params,A,QSQ))
                        fitprint[1].append(w)
                plt.fill_between(fitprint[1], [x.mean+x.sdev for x in fitprint[0]], [x.mean-x.sdev for x in fitprint[0]], alpha=0.15,label=Alab[:-1]+'^s$',color='red')
                plt.plot(fitprint[1], [x.mean for x in fitprint[0]],color='red')
                
                plt.legend(loc='upper right')
                plt.ylabel(Alab)
                plt.xlabel(r'$w$')
                plt.ylim(ylimdown[A],ylimup[A])
                plt.show()






==> anc/synthetic_data.pydat <==
{"keys": "['hA1(0.0)', 'hA1(2.6726364323999996)', 'hA1(5.345272864799999)', 'hA1(8.0179092972)', 'hA1(10.690545729599998)', 'hA2(0.0)', 'hA2(2.6726364323999996)', 'hA2(5.345272864799999)', 'hA2(8.0179092972)', 'hA2(10.690545729599998)', 'hA3(0.0)', 'hA3(2.6726364323999996)', 'hA3(5.345272864799999)', 'hA3(8.0179092972)', 'hA3(10.690545729599998)', 'hV(0.0)', 'hV(2.6726364323999996)', 'hV(5.345272864799999)', 'hV(8.0179092972)', 'hV(10.690545729599998)', 'hT1(0.0)', 'hT1(2.6726364323999996)', 'hT1(5.345272864799999)', 'hT1(8.0179092972)', 'hT1(10.690545729599998)', 'hT2(0.0)', 'hT2(2.6726364323999996)', 'hT2(5.345272864799999)', 'hT2(8.0179092972)', 'hT2(10.690545729599998)', 'hT3(0.0)', 'hT3(2.6726364323999996)', 'hT3(5.345272864799999)', 'hT3(8.0179092972)', 'hT3(10.690545729599998)', 'hA1s(0.0)', 'hA1s(2.6485609536)', 'hA1s(5.2971219072)', 'hA1s(7.9456828608)', 'hA1s(10.5942438144)', 'hA2s(0.0)', 'hA2s(2.6485609536)', 'hA2s(5.2971219072)', 'hA2s(7.9456828608)', 'hA2s(10.5942438144)', 'hA3s(0.0)', 'hA3s(2.6485609536)', 'hA3s(5.2971219072)', 'hA3s(7.9456828608)', 'hA3s(10.5942438144)', 'hVs(0.0)', 'hVs(2.6485609536)', 'hVs(5.2971219072)', 'hVs(7.9456828608)', 'hVs(10.5942438144)', 'hT1s(0.0)', 'hT1s(2.6485609536)', 'hT1s(5.2971219072)', 'hT1s(7.9456828608)', 'hT1s(10.5942438144)', 'hT2s(0.0)', 'hT2s(2.6485609536)', 'hT2s(5.2971219072)', 'hT2s(7.9456828608)', 'hT2s(10.5942438144)', 'hT3s(0.0)', 'hT3s(2.6485609536)', 'hT3s(5.2971219072)', 'hT3s(7.9456828608)', 'hT3s(10.5942438144)']", "layouts": [[0, []], [1, []], [2, []], [3, []], [4, []], [5, []], [6, []], [7, []], [8, []], [9, []], [10, []], [11, []], [12, []], [13, []], [14, []], [15, []], [16, []], [17, []], [18, []], [19, []], [20, []], [21, []], [22, []], [23, []], [24, []], [25, []], [26, []], [27, []], [28, []], [29, []], [30, []], [31, []], [32, []], [33, []], [34, []], [35, []], [36, []], [37, []], [38, []], [39, []], [40, []], [41, []], [42, []], [43, []], [44, []], [45, []], [46, []], [47, []], [48, []], [49, []], [50, []], [51, []], [52, []], [53, []], [54, []], [55, []], [56, []], [57, []], [58, []], [59, []], [60, []], [61, []], [62, []], [63, []], [64, []], [65, []], [66, []], [67, []], [68, []], [69, []]], "bufsize": 70, "fix_cov": true, "means": [0.5394319827181981, 0.6116391712838791, 0.6950833714537414, 0.7916755938667615, 0.9033127209857409, -0.3677030845704607, -0.3759495486993868, -0.3911647758255169, -0.4179201478178568, -0.4642005293547825, 0.8506286111857535, 0.9556091141387968, 1.074155181996041, 1.20740659626528, 1.35544019870308, 0.6370300393121915, 0.7284868808577292, 0.8483478342546968, 1.0076155222851724, 1.223130655328769, 0.6351584849706003, 0.6520205711913204, 0.7032375488990541, 0.7942449010793109, 0.9229006472316216, 1.098476577918083, 0.34800256784214606, 0.010575601419833866, -0.09621270380837273, -0.10972353521699603, 0.579749253199875, 0.2980868923109617, 0.1078603063016705, -0.04616459478190771, -0.2010768961199927, 0.5181053248990505, 0.5964359324727578, 0.6846764823131415, 0.784353366081982, 0.8969748290657451, -0.4001416226949022, -0.41040748678470296, -0.426814600578528, -0.45351836211529173, -0.497328661787117, 0.7776113918065953, 0.8678304151799386, 0.9701854777775492, 1.0854370194807357, 1.2135111698736638, 0.7276759787079233, 0.8052263830385066, 0.9127277218285872, 1.0589474006653041, 1.2573249726154463, 0.617802569150191, 0.6481232304086456, 0.7091667758728643, 0.8040220356681428, 0.9304780932216052, 0.8443407567841087, 0.253093965152098, -0.015259244389759445, -0.10092327780503688, -0.11206619000971396, 0.48432377281089467, 0.2508515343758409, 0.08396799926559902, -0.05733600035061865, -0.20134389736281147], "bcovs": [[[], [], [], []], [[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69], [[0.0049534450263888, 0.0033627734520637843, 0.0019115246963360769, 0.0007454695998635809, 0.00010389833622850122, -0.009350295958856697, -0.007643578451846681, -0.005377185741030323, -0.002361338020562172, 0.001670649666371227, 0.012809081008549342, 0.010265490879540628, 0.007362911942396345, 0.004027623569908379, 0.00016111072375538885, 0.0005530538338723689, 0.00042169546167860993, 0.0002886480302356378, 0.00016094691630857023, 5.2252522592749355e-05, 0.0023578910886974183, 0.0015019448627967224, 0.00074736900003178, 0.00024340397808953946, 6.168248775824952e-05, 0.0013138610877882696, 0.0008133948789240673, 0.0003788741413183341, 9.134767056861168e-05, 2.474369110528549e-05, 0.0061121608653963285, 0.003985215623029045, 0.0022653985267200452, 0.0008600697460740892, -0.00029241118479780663, 0.0025269992208463306, 0.0016193331701943247, 0.0008100580506155261, 0.0002270109567166666, 7.121465656027087e-05, -0.008345232950377448, -0.006602065775613245, -0.004365432616450232, -0.0014714552879504076, 0.002303306478060761, 0.008883602385811934, 0.006871862579482709, 0.004531393631231955, 0.0018003904849820864, -0.0014022657340177899, 0.00027300050834422535, 0.00020340886955886242, 0.00013361820666894366, 6.920938296946877e-05, 2.1133499777227293e-05, 0.0016896626440156383, 0.001004153317490578, 0.0004386715383319367, 9.593014323663669e-05, 2.8103606335062588e-05, 0.0010912972353890492, 0.0006690413760899552, 0.0003028458840563411, 6.192817039225473e-05, 9.687956811759557e-06, 0.0053586642976206494, 0.0035153694364077814, 0.00199970369046251, 0.0007437681476093556, -0.00029897257036906334], [0.003362773452063782, 0.0023765707963607227, 0.0014382360827894253, 0.0006352423900489238, 0.00012325060217391892, -0.005756503816699799, -0.0048275184063531745, -0.003543471751797567, -0.0017675757458174347, 0.0007029508485035278, 0.008348015202629818, 0.0069254342599393524, 0.005246069294524397, 0.0032483084631679945, 0.0008508151295940026, 0.00040749243419004386, 0.00031840724266204545, 0.00022587845113928237, 0.00013340546586865782, 4.817487389778479e-05, 0.0014821502383390345, 0.0010014237232173723, 0.000539274083306594, 0.00020421702333001552, 6.172167476892234e-05, 0.0007818532355553521, 0.0005188790122921884, 0.00025744695924641205, 7.146255284122979e-05, 2.2634628962180874e-05, 0.0037259168971489334, 0.0025133490162836795, 0.001495766535550451, 0.000622520104623391, -0.0001379037928353604, 0.0015906667709739931, 0.001075601382506861, 0.0005895992571615409, 0.00021078995578850728, 7.069419274715017e-05, -0.005108810025681102, -0.004141720350405187, -0.002861755298261155, -0.001149300247543802, 0.0011664414149560424, 0.005499892342711264, 0.00441948870008497, 0.0031020817614993887, 0.0014961702226822188, -0.00046516227140259905, 0.0001845743108539898, 0.00014503524350582576, 0.00010193609176268521, 5.814556793386649e-05, 1.95149028163304e-05, 0.00100951836272357, 0.0006368531332421056, 0.00030217978973749835, 8.285683987586732e-05, 2.8291873646205073e-05, 0.0006596716347279106, 0.00043004335656448667, 0.0002064342180813075, 4.9321490931081734e-05, 1.0125794123058592e-05, 0.00328625374727638, 0.002229943745714634, 0.001328432763658075, 0.0005451019087136702, -0.00014353587535984757], [0.0019115246963360769, 0.0014382360827894256, 0.0009573216580891972, 0.0005035425800288788, 0.0001463817765857968, -0.002640426600802646, -0.002315570033299112, -0.001832237430468019, -0.0011202533155364753, -7.051439540397414e-05, 0.0043978074018983316, 0.003855987465371874, 0.0031857473765194927, 0.0023531814733804453, 0.001314504532684602, 0.0002650632531761228, 0.00021553552244730757, 0.00016169522009072158, 0.00010416376518082349, 4.477503253722029e-05, 0.0007264476519195948, 0.0005469342205486145, 0.00033650298698268327, 0.0001587749911942802, 6.161108030835468e-05, 0.0003283055147138244, 0.00025417116807004744, 0.00014199572606447857, 4.899812095692099e-05, 1.908020858693693e-05, 0.0016761254606318917, 0.0012108073292450105, 0.0007864621362800579, 0.0003823712679036713, -1.202361429759294e-05, 0.0007892505439757009, 0.0005869606584070449, 0.00037424875271770846, 0.00018303484692265448, 7.245540453318729e-05, -0.0022976510635238784, -0.00194716427248379, -0.0014573089134950503, -0.0007659433559871087, 0.00021928252842969096, 0.002602732532124917, 0.002233862260685864, 0.0017454423763922397, 0.0011093415938705476, 0.00028966100857483277, 0.00010584366776792865, 9.150271351592335e-05, 7.16909236505031e-05, 4.703688063078856e-05, 1.914382552950302e-05, 0.0004377595043160311, 0.00031330952573424065, 0.00017381546345460113, 6.649757677065576e-05, 2.8455405371528677e-05, 0.00028736656473047777, 0.00021358199296417845, 0.00011428287157021654, 3.4506022645273465e-05, 9.72796850750171e-06, 0.001493315995801443, 0.0010844987993366654, 0.000705073509029166, 0.00034057687956164367, -1.652330292551443e-05], [0.000745469599863581, 0.0006352423900489239, 0.0005035425800288787, 0.0003491521470584894, 0.00017434482543811141, -0.00042632142375954613, -0.0004503932996350483, -0.0004635039858207178, -0.0004567085339899043, -0.00041430664877305484, 0.0014258785336036532, 0.0014136047387022935, 0.0013912552851147852, 0.0013571570619005172, 0.0013106330696646094, 0.00013804835577081994, 0.00012112435618058466, 0.00010036151825213134, 7.46727781948902e-05, 4.256660257150751e-05, 0.00019289676924059287, 0.0001954464853670653, 0.00016010152261375057, 0.00010815145307204509, 6.169431327291443e-05, 2.1058012275066177e-05, 5.642481270720398e-05, 4.666629460102097e-05, 2.4706243481508484e-05, 1.3565597350874824e-05, 0.0002727108544161395, 0.0002661481758407004, 0.00023092663321140093, 0.0001613380334192188, 5.6300268889175235e-05, 0.00022467312405047627, 0.00021392616228069902, 0.00018587983809716801, 0.00013992510211685368, 7.822213716075866e-05, -0.0003122183744255118, -0.00033048487910570027, -0.0003394094894404923, -0.0003307274469982604, -0.00029093918050663746, 0.0005775435518626862, 0.0006070203244682394, 0.0006266404812971728, 0.0006353502941466063, 0.0006328189200790127, 4.741840602248988e-05, 4.928414643861227e-05, 4.601296552394098e-05, 3.684605304589266e-05, 2.069307027982489e-05, 6.163577274963323e-05, 8.057788967580256e-05, 7.004094952735965e-05, 4.694691333345317e-05, 2.8935992191069993e-05, 2.9138390573636575e-05, 4.965703981485761e-05, 3.755432127951574e-05, 1.7720639729206976e-05, 8.069782270298843e-06, 0.00024919339229718, 0.00024299564334987622, 0.0002101289416812866, 0.00014699469599009315, 5.313620414150176e-05], [0.00010389833622850122, 0.00012325060217391892, 0.00014638177658579682, 0.00017434482543811141, 0.0002085968791409232, 0.00019003617269911264, 0.00017440597244031944, 0.00015577676303972046, 0.00013395320577534907, 0.00010916548351594813, 0.00019212424981781843, 0.0002221522707488767, 0.00026216895285380157, 0.0003165505620856084, 0.0003922613712664198, 4.9429750129013684e-05, 5.061845486200314e-05, 5.0452479580365326e-05, 4.8134643701387024e-05, 4.2354664436399124e-05, 4.682340756540522e-05, 4.6484596631828934e-05, 5.0499175052709394e-05, 5.606109395835933e-05, 6.27941633989036e-05, -2.838137072780178e-05, -8.57537812259359e-06, -1.7704945114052876e-06, 7.275937834114286e-07, 5.399373081433819e-06, 3.418181747071777e-05, 7.226748031252925e-06, -7.862416858105854e-07, 3.5180893062038836e-06, 1.5945032521967193e-05, 5.4979484668083e-05, 5.964405264932748e-05, 6.654681067124424e-05, 7.660392514728953e-05, 9.103486847534535e-05, 0.00017743597350512133, 0.00016094736585247537, 0.0001421751088258379, 0.00012094648982353865, 9.743659133909177e-05, 3.435492154706599e-05, 4.0750630228604006e-05, 5.6824488957337953e-05, 8.637876636846434e-05, 0.00013524762766029574, 2.754244872681318e-05, 2.978757349903378e-05, 3.065881498698841e-05, 2.9484066515862545e-05, 2.518495163719131e-05, 2.19782884055111e-05, 1.992807383181156e-05, 2.1698909835312293e-05, 2.528360051491633e-05, 3.051569719413178e-05, -2.3603934530405444e-05, -8.08419962731581e-06, -2.4753745493989575e-06, -6.4585187076402386e-09, 4.5056171672828444e-06, 9.248062302618622e-06, -6.973751157965454e-06, -8.620549087344954e-06, -4.965962963992164e-07, 1.4269459480573427e-05], [-0.00935029595885669, -0.005756503816699801, -0.002640426600802642, -0.00042632142375954716, 0.00019003617269911264, 0.1441381502450852, 0.11514295124676185, 0.08026956418443845, 0.03848979991723079, -0.011121011165498781, -0.06423542539715729, -0.057847145281733424, -0.0461172147014091, -0.026040721944177232, 0.007390931926952508, 0.002159696608936728, 0.0014267016531413674, 0.0007659706074465165, 0.00026217408695998826, 6.58212721024545e-05, -0.006098060135114742, -0.003346384300294664, -0.0013107378046823253, -0.0002274669659042682, 6.725754958552212e-05, -0.003529489332887911, -0.0018442146108272142, -0.0008426802685609963, -0.00027962912633960836, -5.1267914635788706e-05, -0.03024898272102379, -0.024291335345408244, -0.016495037687168434, -0.007421348751510214, 0.0025377136658681697, -0.006871058014281149, -0.0040783413436626375, -0.00170395964550844, -0.00011960365719733556, 9.0576224363168e-05, 0.12607845070064536, 0.09891607193509841, 0.06628551513738082, 0.027428222453231427, -0.018339310917182168, -0.052357296489161265, -0.0475739671599584, -0.037699436805454914, -0.020047505482953306, 0.00962399030926592, 0.002509797404243088, 0.0015943586754882685, 0.0008337164205690704, 0.0002872988391855708, 6.874558029988766e-05, -0.005019356134734957, -0.002651924692053604, -0.0009830298163369313, -0.00012882650000016284, 6.703664271315776e-05, -0.0027680945758450253, -0.001489289311791507, -0.0006941556945683238, -0.00022686476218142752, -2.8575490128481044e-05, -0.028379325397726925, -0.0224505433875371, -0.015053929071245274, -0.006610538980397859, 0.0025775457845895575], [-0.007643578451846672, -0.0048275184063531745, -0.0023155700332991086, -0.0004503932996350487, 0.00017440597244031944, 0.11514295124676188, 0.09456742693310023, 0.06921508265754467, 0.037996773399077616, -0.00034077201715979055, -0.05235588497073443, -0.047980998775745826, -0.03983601809817556, -0.0258299330043228, -0.002493376496237114, 0.0017475937750889357, 0.0011840998659823703, 0.0006722790969054703, 0.00027511468789983293, 0.00010488823101196252, -0.0048173034833314185, -0.0027647286899807923, -0.0011330774387471533, -0.0002029000656374655, 6.187907830249418e-05, -0.00285746316664934, -0.0015447885230584408, -0.0007145338269065374, -0.00022856992063949904, -4.4772844546700136e-05, -0.02375927958644233, -0.019678152461717585, -0.01382244436626372, -0.006650609538809923, 0.0015073419324104047, -0.00556603989826247, -0.0034018771403008185, -0.001502006560003719, -0.00017038812857428904, 9.259921708181254e-05, 0.10021516767920963, 0.08082332059733033, 0.05700215562054074, 0.027892091526618562, -0.0074979253470552065, -0.04288502499619201, -0.039553248785487535, -0.03262943392463999, -0.020247140323084153, 0.0005305252919653967, 0.002030630002915922, 0.0013181363403754467, 0.0007225352566998389, 0.0002875225135766784, 9.745369334239887e-05, -0.0039972286212639815, -0.0022043823942210087, -0.0008552822993176351, -0.00011645280284946909, 6.169434636181915e-05, -0.0022686409622460968, -0.0012579299065923987, -0.0005906525824456161, -0.00018582038784468885, -2.7802532115952557e-05, -0.022450507722762705, -0.018280371361073987, -0.012675220842624797, -0.005980822477740487, 0.0015475166627736082], [-0.005377185741030315, -0.0035434717517975676, -0.001832237430468017, -0.0004635039858207181, 0.00015577676303972046, 0.08026956418443845, 0.06921508265754464, 0.05500445050259766, 0.03670980426269656, 0.013091976407048993, -0.036938732761477786, -0.035237781971055385, -0.031661624704503545, -0.02516838954998848, -0.014035015085083776, 0.0012797569567554717, 0.0009129119675181902, 0.0005727661136268234, 0.00029653923789588064, 0.0001511778384271647, -0.003136353823471591, -0.0019541704619820883, -0.0008602062555117287, -0.00016175544208662178, 5.755440277934974e-05, -0.0018903063645673787, -0.0010901949486871742, -0.0005215882391614424, -0.00016330424534127238, -3.6108070575754056e-05, -0.01519834993492342, -0.01365534876189728, -0.010361040518969473, -0.005643505707142614, 0.00024462954761094715, -0.003849711260671095, -0.0024727673133764783, -0.0011992557792556134, -0.0002274495251813203, 9.80365439852769e-05, 0.06889083809085436, 0.0584001878400198, 0.04498853706031192, 0.0278893413688048, 0.006091765717534, -0.030391199697761925, -0.02906070409838913, -0.02594190400369475, -0.020105934533241387, -0.010094853642332216, 0.0014608424541763503, 0.000991587698435182, 0.0005928786758130315, 0.000289851962416736, 0.0001322481594175883, -0.002653558093418118, -0.0015802630640872545, -0.0006596122767635718, -9.650024118073393e-05, 5.765707452380175e-05, -0.001541685363432408, -0.0009047513026485606, -0.00043638371948386207, -0.00013494411489052956, -2.668813855392373e-05, -0.014647497359546832, -0.01284203611352631, -0.009593124941252822, -0.005151272102708369, 0.00028643703300335196], [-0.0023613380205621697, -0.0017675757458174356, -0.001120253315536474, -0.00045670853398990433, 0.00013395320577534907, 0.03848979991723078, 0.03799677339907761, 0.03670980426269655, 0.03423031251518493, 0.029924892106263548, -0.016869233745143538, -0.018731012167852185, -0.021002917525118965, -0.02382959385957117, -0.02742890054729481, 0.0007597636371815415, 0.0006183023456805018, 0.00047323829636672604, 0.00033133193823034436, 0.00020604779059706484, -0.0009240003356158031, -0.0008245873878411491, -0.00044807931842808055, -9.562992662402086e-05, 5.560906503852786e-05, -0.0005060773677714997, -0.00041025574371938235, -0.00023446492170304015, -7.950337394429813e-05, -2.4517562677450676e-05, -0.0038574586398390353, -0.005761821816788525, -0.00586497703947385, -0.004327975307296588, -0.0013060040380230991, -0.0015884354241572376, -0.0011956036976486697, -0.0007508765996252638, -0.0002904049136715868, 0.0001091378483882685, 0.031044813588416657, 0.03060169321112796, 0.029412042793801788, 0.027128491698971274, 0.02322036686848648, -0.013858864850717429, -0.015289962863236108, -0.01710243823543944, -0.019422074180276472, -0.022431559447417128, 0.0007878979301603621, 0.0006090368418447858, 0.0004440059811405285, 0.00029618592124438386, 0.0001746450972337047, -0.0008826436606684321, -0.0007101395114296298, -0.0003648033866312605, -6.524898502629363e-05, 5.640727912590095e-05, -0.0004914380000147888, -0.0003742806374146899, -0.00020862970503460142, -7.179578256765992e-05, -2.512951155706897e-05, -0.004334372856692184, -0.005722953984715371, -0.005588431766865847, -0.004059582192734328, -0.0012603937959816216], [0.0016706496663712257, 0.0007029508485035262, -7.051439540397507e-05, -0.00041430664877305495, 0.00010916548351594813, -0.011121011165498776, -0.00034077201715978524, 0.013091976407048997, 0.02992489210626355, 0.051155509791212896, 0.009394615189794267, 0.002752758160903047, -0.00704846178404657, -0.02145528713156963, -0.04275422557299055, 0.00020531540921445485, 0.00031609508409679156, 0.0003865524131847089, 0.00038780189938663104, 0.00027090843444266884, 0.002002074716533614, 0.0007589539315968873, 0.00017285716392887224, 9.16390652610237e-06, 5.8528877507681494e-05, 0.0014807550422772941, 0.0006050213287062383, 0.00019305041736013953, 2.8787357068562544e-05, -8.897570601232387e-06, 0.011280428239160546, 0.004651642082111325, 3.867890643135518e-06, -0.0026068949400167656, -0.0032116397596451615, 0.0014023645055911936, 0.0005702748432710252, -8.696418625814328e-05, -0.0003572709890211635, 0.00012977182263453408, -0.014393995852480818, -0.0038246907813707675, 0.009139966798969315, 0.02512509677011111, 0.04495053714194022, 0.008159536410241395, 0.002891850327990488, -0.005358303572362932, -0.017863592541825738, -0.03654969839531228, 3.831241257624123e-06, 0.00016871877013149638, 0.0002780575634602762, 0.0003100537924797312, 0.00022657402479997815, 0.0014624013474796734, 0.0005098111082092138, 7.8319270220459e-05, -1.666730854156234e-05, 6.069839425099912e-05, 0.0010286873080191362, 0.00042058912197868304, 0.00012821957374583705, 6.632533447482429e-06, -2.2989083313773455e-05, 0.009398515321340967, 0.003656432113214303, -0.0003597259597505128, -0.002620996231780512, -0.0031585166633159084], [0.012809081008549352, 0.00834801520262982, 0.004397807401898332, 0.0014258785336036534, 0.00019212424981781848, -0.06423542539715725, -0.05235588497073447, -0.03693873276147777, -0.01686923374514355, 0.009394615189794259, 0.06368478578976011, 0.05406114190385851, 0.04158708124154871, 0.0251206315721106, 0.0028747053810960696, 0.0007594121938141355, 0.0006491529262738922, 0.0005119920349053058, 0.00033966468947829124, 0.0001204563482876318, 0.007240524358491022, 0.004320372560885613, 0.001936194259273419, 0.0005032143990278248, 7.259232594427976e-05, 0.004893764338045478, 0.002748304845961498, 0.0012207935639424775, 0.0003124377750068849, 6.762513273145098e-05, 0.02773045102437268, 0.01936717503752209, 0.011781435427131084, 0.004802326914516262, -0.001680033776043149, 0.00793643157393495, 0.004890362498853161, 0.0022592878002958387, 0.0004517945046252288, 0.00010545223116186562, -0.05709405855291858, -0.045304353430698725, -0.030341323500445765, -0.011256926012640342, 0.013228656910255314, 0.041684981808899804, 0.034817996009734245, 0.02527348164544224, 0.012050516447400699, -0.006353249582075893, -5.980128936064079e-05, 5.250742577059161e-05, 0.0001145619974908254, 0.00012243131835104626, 6.909534126002263e-05, 0.005704421956530258, 0.0032213706230602174, 0.0013159800456832515, 0.0002470072288954138, 3.181616170534461e-05, 0.004072812984114844, 0.0022884212529820187, 0.0010043903031193668, 0.00023843340126516354, 3.677467070078182e-05, 0.024616616106800285, 0.01721070354641119, 0.010423589536439796, 0.0041328524121008025, -0.0017424891880307215], [0.010265490879540618, 0.0069254342599393455, 0.003855987465371871, 0.0014136047387022933, 0.00022215227074887672, -0.05784714528173336, -0.0479809987757458, -0.035237781971055364, -0.018731012167852175, 0.002752758160903049, 0.05406114190385855, 0.047946508532954665, 0.0393597996356132, 0.02720637340446936, 0.009753589351789126, 0.0004806371960284084, 0.00043897605183480847, 0.0003701149243879658, 0.00026144562998555386, 9.30180326908719e-05, 0.005524872139497763, 0.0034258637104274945, 0.0016086583545040832, 0.0004597623355514336, 7.178842025737264e-05, 0.003597659890370742, 0.0021221742793794632, 0.0009954539697661297, 0.0002867060106525003, 7.24215281729575e-05, 0.021557620434125603, 0.015994476459335744, 0.010414200667290686, 0.004753823229831941, -0.001009063094162062, 0.006134783919368822, 0.003937745207696514, 0.001953803058400255, 0.0005000142457867196, 0.00010275985275654764, -0.0509903936539368, -0.041288953239896946, -0.028988047794859414, -0.013339756425389877, 0.006658533228576985, 0.0342336095832533, 0.030125131365067313, 0.023683816659582337, 0.013946376198302607, -0.0005462322882596876, -0.00023300775612616022, -7.614829256180476e-05, 2.8284727877346723e-05, 7.297549767775597e-05, 4.4366506746720895e-05, 0.004329965853897767, 0.00253774959029956, 0.0010893790385989696, 0.00023561200478461032, 3.109219416201909e-05, 0.003058437233284347, 0.0017943854136874048, 0.0008294817333928103, 0.00022470247827362236, 4.49075278031824e-05, 0.01937263418111287, 0.014355605211363334, 0.009297184760403632, 0.004157243889299902, -0.0010772044494639726], [0.007362911942396341, 0.005246069294524393, 0.003185747376519491, 0.0013912552851147847, 0.0002621689528538016, -0.04611721470140908, -0.039836018098175566, -0.03166162470450355, -0.02100291752511897, -0.00704846178404657, 0.041587081241548716, 0.03935979963561316, 0.03562404863205722, 0.029638711940537545, 0.020215288697389408, 0.00022269975985510397, 0.0002298087117619675, 0.00021420915790259013, 0.00016280539053808313, 5.403814515345603e-05, 0.0035133346596183035, 0.002356401404035914, 0.001203723946209137, 0.0003968533654042635, 7.121669591409682e-05, 0.0020752948167938115, 0.0013714876814487527, 0.00071178830823053, 0.00024263078181150106, 7.614544861944518e-05, 0.013660705786706055, 0.01143552975393343, 0.00839400925802399, 0.004555401738850734, -3.145458918701232e-05, 0.0040866563085369305, 0.0028118162847353694, 0.0015710707626702498, 0.0005547126320855549, 0.00010195364696751209, -0.0400498992976028, -0.03394400227641189, -0.02610857998334789, -0.016048161700502214, -0.003094927006296176, 0.024974397345108933, 0.023734389317219832, 0.021063715096982197, 0.016307240420226014, 0.008462342464304162, -0.000347797393391486, -0.00017856919093361335, -5.593898477012564e-05, 1.2173483509487853e-05, 1.072602198588477e-05, 0.0027214152511489285, 0.001723460880708696, 0.0008101313253745801, 0.0002146632016479488, 3.1229210408795146e-05, 0.0018620442564190381, 0.0011983051842934843, 0.000606574596750627, 0.00019670544452935867, 5.388621720878785e-05, 0.012578567018608284, 0.010445725955398666, 0.007602221915101263, 0.004071147994244159, -0.00010486873482625989], [0.004027623569908375, 0.003248308463167991, 0.0023531814733804435, 0.001357157061900517, 0.0003165505620856084, -0.02604072194417724, -0.025829933004322802, -0.025168389549988485, -0.02382959385957117, -0.021455287131569627, 0.025120631572110586, 0.027206373404469342, 0.029638711940537563, 0.0325155229772498, 0.03597746038464732, 2.205996193159996e-05, 4.0274624827459765e-05, 4.7905969121619295e-05, 3.788468199244832e-05, -1.693878272728035e-06, 0.0011244266253940432, 0.0010660727490507172, 0.0007011561942626422, 0.0003076165009067659, 7.153834536939638e-05, 0.0002730157685835663, 0.00046644162868983614, 0.0003527622091265291, 0.00017150506031460367, 7.79621545031758e-05, 0.003395356370520526, 0.005196325578530163, 0.005419433971790466, 0.0041217774066858726, 0.0013944002518425898, 0.0017382782999345579, 0.0014683137425820349, 0.0010893092859825442, 0.0006183017638348864, 0.00010474749544388013, -0.021597434884242622, -0.021446359455677855, -0.020858950195527713, -0.01964094255389774, -0.017494598222412682, 0.01324705350966049, 0.0149167440789817, 0.016908689629832142, 0.019306208024547633, 0.022226122402420525, -0.0003544244498860465, -0.0002280789380008382, -0.00012960549113119358, -6.280523153998986e-05, -3.5591373371344386e-05, 0.0008150381092982396, 0.000744885339556259, 0.0004646466862655971, 0.0001801937480215744, 3.321726600672688e-05, 0.00044022758606047084, 0.0004750259164274981, 0.0003209593816317611, 0.0001471517712507848, 6.372902159144185e-05, 0.0036380745295075383, 0.005033529341300927, 0.0050724974338476935, 0.0038082393887009453, 0.0013167709972868916], [0.00016111072375539013, 0.000850815129594003, 0.0013145045326846017, 0.0013106330696646092, 0.0003922613712664198, 0.007390931926952511, -0.002493376496237113, -0.01403501508508378, -0.027428900547294813, -0.04275422557299055, 0.0028747053810960392, 0.009753589351789113, 0.020215288697389408, 0.03597746038464731, 0.05978626963499951, -5.3286561944732186e-05, -9.308513180384595e-05, -0.00011901667568288571, -0.00012110187329310996, -8.244189309601813e-05, -0.0017605947465689066, -0.0005075486273992915, 7.505359284196595e-05, 0.00018241832920140182, 7.412361733436986e-05, -0.0018804703060976314, -0.0006307392090740982, -0.00010462553613947661, 5.9628221118371564e-05, 7.647155843319422e-05, -0.010222481843359726, -0.003493826575817197, 0.0010111022947808265, 0.0033125227489307963, 0.0034936694160366153, -0.000986367827930634, -0.0001534759026772546, 0.0004795542817079768, 0.0006949384536001516, 0.00011424739918249685, 0.00880780729435426, -0.0007808247113779527, -0.011845938254259215, -0.024522336126230632, -0.03885491957679317, -0.0019702888755818893, 0.0025215898487744425, 0.010409052741625298, 0.023208135907914432, 0.04323433287481768, -0.00016574926376397347, -0.00017697985888127536, -0.00017632881719605405, -0.00015545558436367822, -0.00010046895112428072, -0.0014818426398461875, -0.0004434399016888449, 3.561477230781733e-05, 0.00012636958018650773, 3.894912747137963e-05, -0.0012642431685185678, -0.00040760806518945204, -4.759538867534997e-05, 6.436881021211068e-05, 7.435620000751437e-05, -0.008364717381768052, -0.0025815543679147596, 0.0012836337232008303, 0.003258490734464075, 0.003414056004353411], [0.0005530538338723686, 0.00040749243419004397, 0.00026506325317612287, 0.0001380483557708199, 4.942975012901368e-05, 0.002159696608936725, 0.0017475937750889355, 0.0012797569567554706, 0.0007597636371815411, 0.00020531540921445466, 0.0007594121938141361, 0.0004806371960284085, 0.00022269975985510384, 2.205996193159955e-05, -5.328656194473203e-05, 0.02728904616869086, 0.019594124197127475, 0.012600834040173581, 0.007156698232308467, 0.004768625744864382, 0.0009537958891593559, 0.0005034920972315593, 0.0002752894894516194, 0.0001387734162401834, 6.15826100314064e-05, 0.0018065834557390906, 0.0009266128665680632, 0.0003911672669419438, 0.00011650379675973915, 4.131666490895068e-05, 0.0005256358373916586, 0.00025829693956295856, 8.802053812928534e-06, -0.000133638647326992, -0.00012156218747727905, 0.0002833018504148516, 0.0002016414433306949, 0.00012275730961438941, 5.7703901968631436e-05, 2.5936785917083315e-05, 0.001973172167994992, 0.001592471969919026, 0.0011602549038941521, 0.0006817661261876177, 0.00017324624355421033, 0.00017988386914735878, -1.643511280897899e-05, -0.0001906273737168499, -0.00030892762023518924, -0.00031310632617149634, 0.011670620536742133, 0.00810774672084519, 0.004873841241844572, 0.0027436416900357037, 0.0030086951548192204, 0.0005545147312199794, 0.0002697656563180711, 0.00013222556658715865, 5.6935949851475403e-05, 2.4990747718891668e-05, 0.0013302701189720893, 0.0006921544415624786, 0.000290154171606614, 7.523738663657415e-05, 1.4288259966802472e-05, 0.0006603294139397795, 0.00035363927887417743, 8.750177497307629e-05, -7.534637656432785e-05, -0.00010081702420965097], [0.0004216954616786097, 0.0003184072426620455, 0.00021553552244730763, 0.00012112435618058466, 5.061845486200315e-05, 0.0014267016531413663, 0.0011840998659823703, 0.0009129119675181896, 0.0006183023456805018, 0.00031609508409679156, 0.0006491529262738921, 0.0004389760518348083, 0.00022980871176196736, 4.027462482745957e-05, -9.308513180384593e-05, 0.019594124197127458, 0.01509778027537745, 0.010786770830377313, 0.007037126069054456, 0.004537423120167766, 0.0006720070969611959, 0.000374038897748122, 0.0002224634180674216, 0.00012588882899108872, 6.595174321351924e-05, 0.0010830069694457438, 0.0006042634976616479, 0.00028905448452519965, 0.00010816854082010663, 4.291480910842915e-05, 0.0005074263070578856, 0.00025976144675774523, 3.266047710931362e-05, -0.00010382633506748033, -0.0001118692417929055, 0.00019722409795029346, 0.00014619048057430028, 9.506471195600024e-05, 5.115278458373695e-05, 2.756300137572355e-05, 0.0012944557986894374, 0.0010751638859722657, 0.0008285633174876842, 0.0005606596765984758, 0.0002857324951783415, 0.00018976188616410872, 3.984468313701803e-05, -0.00010735592712589208, -0.00023433547397631903, -0.0003096804877546844, 0.00750332262046438, 0.005740340744151756, 0.0040012576764667865, 0.002625610195647205, 0.0021995080631797676, 0.00036972912221530576, 0.00018862295460312842, 0.00010245982523351491, 5.238879784877134e-05, 2.885402860878633e-05, 0.0007812338251644698, 0.00044771404101047333, 0.00021514886353243056, 7.305373306014599e-05, 1.8332531003967976e-05, 0.0005895926381421893, 0.00031884863387068456, 8.510952334548162e-05, -6.212962331979052e-05, -9.553731690799609e-05], [0.0002886480302356377, 0.00022587845113928234, 0.0001616952200907216, 0.00010036151825213132, 5.045247958036534e-05, 0.0007659706074465164, 0.0006722790969054703, 0.0005727661136268233, 0.00047323829636672604, 0.0003865524131847089, 0.0005119920349053059, 0.00037011492438796586, 0.00021420915790259002, 4.790596912161923e-05, -0.00011901667568288567, 0.012600834040173585, 0.01078677083037732, 0.008860684464768639, 0.006874367831867657, 0.004944198305340403, 0.00041044342853072986, 0.0002517193777191956, 0.00016854121886218778, 0.00010977865534850996, 6.848528629924736e-05, 0.0004807789322848029, 0.0003251974516310709, 0.00019365434665733665, 9.622151266146969e-05, 4.430455046114414e-05, 0.0004945684053466349, 0.00026274187760286634, 6.0806249948666094e-05, -6.598022957324891e-05, -9.326308581447223e-05, 0.00011712214427061039, 9.293666925503158e-05, 6.681442148716684e-05, 4.2692630857763724e-05, 2.788145663056945e-05, 0.0006878119281991003, 0.0006090122614949232, 0.0005234162973033461, 0.00043697657740519446, 0.00036109505198866286, 0.0001795698306757495, 7.621118101254146e-05, -3.929927274707298e-05, -0.00016316930176037272, -0.0002868235255537662, 0.00424015264605174, 0.003774860234889167, 0.0031999185892186647, 0.0025541442630097524, 0.0019294277516119082, 0.00020580382978176176, 0.00011601636952564628, 7.362946897057976e-05, 4.625002348304052e-05, 3.137939144165642e-05, 0.0003310573553129786, 0.00023845819859786123, 0.00014553420600750292, 6.817078934941559e-05, 2.3092701725620897e-05, 0.0005204099998957085, 0.00028446653776198835, 8.647235868333364e-05, -4.1526951642687465e-05, -8.189908456132052e-05], [0.00016094691630857023, 0.00013340546586865785, 0.00010416376518082349, 7.467277819489019e-05, 4.813464370138703e-05, 0.00026217408695998815, 0.00027511468789983293, 0.0002965392378958806, 0.00033133193823034436, 0.000387801899386631, 0.0003396646894782913, 0.00026144562998555376, 0.00016280539053808307, 3.7884681992448224e-05, -0.00012110187329310995, 0.007156698232308457, 0.007037126069054453, 0.006874367831867654, 0.006655927825859766, 0.0063653041952539974, 0.0001973872488996288, 0.0001483765153974652, 0.00011615095529741129, 8.946711706574921e-05, 6.79391028243334e-05, 0.00011117651786991342, 0.0001330103158230954, 0.00011491299887694581, 7.919943070824104e-05, 4.5304512456736224e-05, 0.0004917910323828347, 0.00026825745488976056, 9.425693622451287e-05, -1.7423314061599134e-05, -6.135010281038676e-05, 5.1551391778267985e-05, 4.647510711684183e-05, 3.9385869577614e-05, 3.1670566191506385e-05, 2.608099149197044e-05, 0.00023454320638861676, 0.00025393882110207955, 0.0002798387697733385, 0.0003168317462203646, 0.0003721361225591495, 0.00013755302250777066, 7.816396740083312e-05, -1.0355761522446398e-08, -0.00010194250191864244, -0.00023408571058215852, 0.0026340519791174877, 0.002580044472049553, 0.0025649028354093662, 0.0025641368749578695, 0.0025522572599809257, 8.55314845120274e-05, 6.163704170647587e-05, 4.808052710661518e-05, 3.792919635871733e-05, 3.16094562623412e-05, 6.797335713463584e-05, 9.877409437111666e-05, 8.888111434708279e-05, 5.9256002976950185e-05, 2.8748525638032497e-05, 0.0004583900917228559, 0.0002529991881266837, 9.386016228944919e-05, -1.0232316003071894e-05, -5.555332591734787e-05], [5.2252522592749355e-05, 4.817487389778479e-05, 4.477503253722029e-05, 4.25666025715075e-05, 4.2354664436399124e-05, 6.582127210245455e-05, 0.00010488823101196255, 0.00015117783842716475, 0.00020604779059706484, 0.00027090843444266884, 0.00012045634828763178, 9.30180326908719e-05, 5.4038145153456e-05, -1.6938782727280375e-06, -8.244189309601813e-05, 0.004768625744864385, 0.004537423120167768, 0.004944198305340403, 0.006365304195253998, 0.00942369596350374, 8.367876859277419e-05, 8.551019249641583e-05, 7.047099728373008e-05, 6.358568526169522e-05, 6.2225955370802e-05, 0.0001680011346594822, 0.00010426888496532556, 7.077833874799333e-05, 5.48641430876603e-05, 4.5606490783767484e-05, 0.0005074541341610843, 0.00027808066793777865, 0.00013432228556334967, 4.5741509286851645e-05, -9.088587776390507e-06, 1.5920870996435288e-05, 1.5234760449796093e-05, 1.5493570078737067e-05, 1.713135367268318e-05, 2.0815102563821158e-05, 7.877690705180857e-05, 0.00011647526113334535, 0.00016062344052433742, 0.00021231013691081567, 0.00027265982723847983, 4.432374007736935e-05, 2.1055284318868664e-05, -1.3043011038164112e-05, -6.257325429309549e-05, -0.00013450511586765796, 0.00398320779816851, 0.002798534844719536, 0.0022672785183343548, 0.0027154464095067088, 0.004662376288282262, 4.920821372580931e-05, 4.267539454296154e-05, 3.0147404746987307e-05, 2.6543939468148315e-05, 2.7924919631960883e-05, 0.00014525924735838785, 8.890296010833815e-05, 5.881133714534413e-05, 4.4182904823469755e-05, 3.554049865561712e-05, 0.00041409071910466453, 0.0002291950967542277, 0.0001110382895459683, 3.694314273392493e-05, -9.461092247278341e-06], [0.002357891088697416, 0.0014821502383390325, 0.0007264476519195942, 0.00019289676924059268, 4.6823407565405235e-05, -0.00609806013511474, -0.004817303483331417, -0.003136353823471592, -0.0009240003356158031, 0.0020020747165336145, 0.007240524358491026, 0.005524872139497765, 0.0035133346596183048, 0.0011244266253940443, -0.0017605947465689066, 0.0009537958891593559, 0.0006720070969611962, 0.00041044342853072965, 0.00019738724889962865, 8.367876859277418e-05, 0.10547833399759439, 0.014337191568606595, 0.0004501370448370824, 0.0008069902887879608, 0.0001944570002040287, 0.1138157708304899, 0.03121326982406249, 0.003054965872970753, -0.00046754606028533125, 7.199448309812418e-05, 0.1711589373422224, 0.05454381806919152, 0.004909686542006212, -0.0026270234722797956, 0.014301895778132078, 0.0016607493743479905, 0.0009818839646434617, 0.0004177323236876206, 5.630626653326216e-05, 3.5658337394700174e-05, -0.0056746570749328295, -0.004376164234934473, -0.0027218841950942953, -0.0005996570706319653, 0.0021423992665376584, 0.005906329914087836, 0.004441255744524421, 0.0027032275601919947, 0.0006225435415371337, -0.001899617913398837, 0.000613067448161264, 0.0004037651387853393, 0.000224295298906822, 9.672135371433709e-05, 6.14079117724699e-05, 0.06276369017331207, 0.006742488759527155, -0.0005142711806064905, 0.00034972894070850626, 6.621970188850792e-05, 0.08648636423805474, 0.023505980816378894, 0.0021261444307502757, -0.0003143900288517777, 4.527382572648803e-05, 0.12683772921182745, 0.037635000453153745, 0.0006922965224709866, -0.0026278164265254506, 0.014137790479191139], [0.0015019448627967224, 0.0010014237232173718, 0.0005469342205486147, 0.0001954464853670653, 4.6484596631828934e-05, -0.0033463843002946607, -0.00276472868998079, -0.001954170461982088, -0.0008245873878411492, 0.0007589539315968873, 0.004320372560885612, 0.003425863710427494, 0.002356401404035913, 0.0010660727490507168, -0.0005075486273992912, 0.0005034920972315592, 0.0003740388977481221, 0.00025171937771919557, 0.00014837651539746516, 8.551019249641583e-05, 0.014337191568606694, 0.005714551238245121, 0.0020843173332143025, 0.0007983977497631463, 0.00021817526512758688, 0.03068157891477109, 0.01031553094892331, 0.0020919637285324397, 0.00013307240447952746, 0.00019744968980892262, 0.040463592731867656, 0.0180168046003325, 0.005776327867089121, 0.001067269110353867, 0.001911051160773941, 0.001004830489649993, 0.0006316008420870037, 0.0003041865280433116, 7.28979670736526e-05, 2.150358666716994e-05, -0.0031944168424484624, -0.0025825072557151838, -0.0017686101417041357, -0.0006739490002778312, 0.0008150548682915484, 0.0034515123992433865, 0.0027204418753818257, 0.0018282872989635124, 0.0007362059126776815, -0.0006074740733503458, 0.00030512089317163684, 0.0002125863495783549, 0.00013214116871426894, 7.290618636185097e-05, 5.1849855729123335e-05, 0.008927834597935311, 0.0030821061002480046, 0.0008296847733688425, 0.0002488775904285658, 0.00011450490306862467, 0.02407709766283265, 0.008106835548733187, 0.0016149194028663152, 8.216287220711998e-05, 0.00015119149785184152, 0.03168269072455147, 0.013788018128047539, 0.004096608768892397, 0.0005927125627404585, 0.0017507208109440856], [0.0007473690000317799, 0.0005392740833065937, 0.00033650298698268327, 0.00016010152261375054, 5.0499175052709394e-05, -0.001310737804682324, -0.0011330774387471529, -0.0008602062555117287, -0.00044807931842808066, 0.0001728571639288723, 0.0019361942592734185, 0.0016086583545040832, 0.0012037239462091367, 0.000701156194262642, 7.505359284196602e-05, 0.0002752894894516192, 0.00022246341806742158, 0.00016854121886218768, 0.00011615095529741124, 7.047099728373008e-05, 0.0004501370448370807, 0.0020843173332142934, 0.0015055932670601433, 0.0007365363701056588, 0.0002798554408667947, 0.003625158063866765, 0.0021372449098407214, 0.0009720784970328933, 0.0002791147642037064, 0.00013548188776441817, 0.003053531109767454, 0.003931684216921753, 0.003349092425700848, 0.0017872917196140794, -0.00038956043803173117, 0.00042433330834504713, 0.00029257030856957085, 0.00016622130601694432, 6.443514420382059e-05, 2.1534846860423642e-05, -0.0012822397984444643, -0.0010813527306513509, -0.0007976495499977744, -0.00039187110281440067, 0.00019502010618474664, 0.0014614969429402895, 0.0012120405618953596, 0.0008911994893325789, 0.00048205825657769816, -3.6689782900445516e-05, 0.00012748769593623835, 0.00010208276633195132, 7.602639866269068e-05, 5.141019413483543e-05, 3.2393946953215006e-05, -9.012625825078267e-05, 0.0009781062951692754, 0.0006490800000117557, 0.0002645978411748349, 0.00012682618626739275, 0.002992398890373313, 0.0017454349688339305, 0.0007754407538233308, 0.0002008113874368199, 8.946898785572512e-05, 0.002814910214888608, 0.0033845777227167026, 0.002789388821664087, 0.0013967293729775238, -0.0005098665492390262], [0.0002434039780895394, 0.0002042170233300155, 0.00015877499119428023, 0.00010815145307204509, 5.6061093958359347e-05, -0.00022746696590426782, -0.00020290006563746532, -0.00016175544208662173, -9.562992662402087e-05, 9.163906526102376e-06, 0.0005032143990278247, 0.00045976233555143365, 0.0003968533654042635, 0.00030761650090676586, 0.0001824183292014018, 0.00013877341624018337, 0.00012588882899108872, 0.00010977865534850997, 8.946711706574923e-05, 6.35856852616952e-05, 0.0008069902887879579, 0.000798397749763145, 0.0007365363701056589, 0.0005707665566835609, 0.0003566439235934284, -0.00028380377489878105, 0.00016566078635310355, 0.0002613913138450151, 0.00018804011466520476, 9.754528720187987e-05, -0.000311473496794804, 0.00044570716095754053, 0.000909927313315382, 0.0009896235537807938, 0.0006418071694788068, 8.375577479439383e-05, 7.580365863243836e-05, 6.209366550614438e-05, 4.3819955884460956e-05, 2.423912661870397e-05, -0.0002258528399430932, -0.00019426531881922587, -0.0001488649966186698, -8.198421296574562e-05, 1.8119593531620513e-05, 0.00029080827118883824, 0.00027414775439680547, 0.000239110802021262, 0.0001798693939360776, 8.843464449285196e-05, 4.397900997109568e-05, 4.620737146383744e-05, 4.43931346118773e-05, 3.7802787717216835e-05, 2.5388281106208547e-05, 0.0001746965621905769, 0.0002568954456652742, 0.0002825662340688003, 0.00022736743358266897, 0.00014168898557756043, -0.0003006255286592258, 0.00010499495559964502, 0.00019934030701832518, 0.00013973464474393524, 5.949655742040684e-05, -0.0003678186007457721, 0.0003410006973081239, 0.0007723688742871183, 0.0008624710459706225, 0.0005810561670685893], [6.168248775824952e-05, 6.172167476892234e-05, 6.161108030835468e-05, 6.169431327291443e-05, 6.27941633989036e-05, 6.725754958552215e-05, 6.18790783024942e-05, 5.755440277934975e-05, 5.560906503852787e-05, 5.8528877507681494e-05, 7.259232594427974e-05, 7.178842025737264e-05, 7.121669591409682e-05, 7.153834536939639e-05, 7.412361733436986e-05, 6.158261003140639e-05, 6.595174321351924e-05, 6.848528629924736e-05, 6.793910282433339e-05, 6.2225955370802e-05, 0.00019445700020402862, 0.00021817526512758688, 0.0002798554408667947, 0.0003566439235934284, 0.00046037030865120213, -3.7760197472211615e-05, 2.9844580724428883e-05, 5.635493416705805e-05, 6.628650749110668e-05, 7.490324892184635e-05, -9.19540770000626e-05, -7.514783913959916e-06, 3.455518233714093e-05, 4.679681249319013e-05, 3.770406830274257e-05, 2.1504849185987136e-05, 2.2585475763531474e-05, 2.3932275124872487e-05, 2.5872776084932724e-05, 2.911133924213838e-05, 6.813176045311979e-05, 6.336480708877085e-05, 5.965460984828481e-05, 5.8199987033031876e-05, 6.11088326567539e-05, 1.5562427090293e-05, 1.745582858757867e-05, 1.9606066620572423e-05, 2.2645703325685063e-05, 2.775733319307615e-05, 2.1871954780164955e-05, 2.735694167306401e-05, 3.1018475760116165e-05, 3.179749217390395e-05, 2.796759742313462e-05, 0.00011783923974361704, 0.000111493097856755, 0.00012358162631214835, 0.00014275110986347996, 0.00018097105035913243, -6.61057355398155e-06, 2.5545698912625542e-05, 3.671546674506997e-05, 4.182411743247284e-05, 4.9433184028457836e-05, -2.832598107458092e-05, 2.7860232654622578e-05, 5.128227804258865e-05, 5.0993209989356806e-05, 3.330218702778354e-05], [0.0013138610877882688, 0.0007818532355553518, 0.0003283055147138242, 2.105801227506607e-05, -2.8381370727801778e-05, -0.0035294893328879067, -0.002857463166649337, -0.0018903063645673767, -0.0005060773677714992, 0.0014807550422772941, 0.004893764338045478, 0.003597659890370743, 0.00207529481679381, 0.00027301576858356657, -0.0018804703060976316, 0.001806583455739088, 0.0010830069694457427, 0.00048077893228480254, 0.0001111765178699133, 0.0001680011346594822, 0.11381577083048988, 0.030681578914771086, 0.0036251580638667655, -0.0002838037748987815, -3.776019747221161e-05, 0.7132781345750603, 0.16969196467143627, 0.01203453585082932, -0.0016496602932158954, -0.0014991818559865608, 0.40010614542593703, 0.15340665241344972, 0.02738619461128195, -0.008542611044225278, 0.022574261720098764, 0.0011426183269530492, 0.0006585408374937213, 0.0002588371013138808, 2.201005961853417e-06, -1.8162679005537184e-05, -0.0034107641307487804, -0.0026920090265748595, -0.0017115680923280344, -0.0003628716235186607, 0.0015101130747110368, 0.0041431118334027675, 0.0030905391880504474, 0.0018300184544718593, 0.0003165163750656671, -0.0015087196140839887, 0.001714196877401006, 0.000999989643188579, 0.0004577020447325058, 0.00017327775935779114, 0.00029955056205101374, 0.08029847414465136, 0.020817817147191737, 0.0018810407379745992, -0.00032852795538467, 6.551925404462478e-05, 0.4974374157719296, 0.11395901871988973, 0.005317316938297355, -0.0011129894943314334, -0.0016493476133808628, 0.3123051739429685, 0.11552655809482984, 0.016163267884169535, -0.008952693846609372, 0.022341756216934645], [0.0008133948789240675, 0.0005188790122921886, 0.00025417116807004733, 5.6424812707203964e-05, -8.575378122593597e-06, -0.0018442146108272153, -0.0015447885230584406, -0.0010901949486871738, -0.00041025574371938224, 0.0006050213287062383, 0.002748304845961496, 0.0021221742793794624, 0.0013714876814487523, 0.0004664416286898364, -0.0006307392090740983, 0.0009266128665680628, 0.0006042634976616476, 0.0003251974516310708, 0.00013301031582309535, 0.00010426888496532556, 0.031213269824062483, 0.01031553094892331, 0.0021372449098407196, 0.00016566078635310298, 2.984458072442889e-05, 0.1696919646714363, 0.0554579494838843, 0.010601296596147466, 0.00038782527920268463, 0.001022284698088629, 0.11653001034183015, 0.05095691325047724, 0.014503436064911253, 0.0002745593729647153, 0.0030258115447398307, 0.0006326827378135151, 0.0003885671213612309, 0.0001754314040667531, 2.6220410785660577e-05, -3.630755733978801e-06, -0.0018131279499794702, -0.0014815488384534487, -0.0010132958481107737, -0.0003463303003289341, 0.000612321194180958, 0.002288241760951415, 0.0017761377700255747, 0.00114984269570636, 0.0003844770770059747, -0.0005509977016859633, 0.0007966316012360633, 0.0004955412162499166, 0.00025750763170136605, 0.00011616884854879116, 0.0001319065460218136, 0.022659493645869284, 0.007271426011384619, 0.0013355579744434426, 3.560281110242979e-05, 5.236415642562594e-05, 0.12388930166556063, 0.03983902627326492, 0.007096151912827222, 5.937367037035755e-05, 0.0008254977733707132, 0.09322108119215823, 0.04016654463201064, 0.010720195796778794, -0.00034796113342713646, 0.002899283537347533], [0.00037887414131833395, 0.00025744695924641195, 0.0001419957260644785, 4.666629460102094e-05, -1.770494511405288e-06, -0.0008426802685609955, -0.000714533826906537, -0.000521588239161442, -0.00023446492170304015, 0.00019305041736013956, 0.0012207935639424778, 0.00099545396976613, 0.0007117883082305298, 0.00035276220912652914, -0.00010462553613947663, 0.0003911672669419437, 0.0002890544845251995, 0.00019365434665733668, 0.00011491299887694584, 7.077833874799333e-05, 0.0030549658729707454, 0.002091963728532437, 0.0009720784970328925, 0.0002613913138450149, 5.6354934167058056e-05, 0.012034535850829255, 0.01060129659614744, 0.005372819217728051, 0.0012851447756449495, 0.0010967443282739213, 0.013729961178655988, 0.009700057209606575, 0.005887468786359573, 0.0023704753395270683, -0.0007954449836889535, 0.0002704359910122708, 0.00017820131031174902, 9.201999159107394e-05, 2.470997321243567e-05, -1.026806212308523e-06, -0.0008460959734037298, -0.0007034559327277906, -0.0005042049758479825, -0.00022223574658254016, 0.0001816181577385438, 0.001016746090971114, 0.0008311211781413649, 0.0005917440517429538, 0.00028415296662143077, -0.00011072554194320355, 0.00028779751049996436, 0.0002034976744098487, 0.0001306018326714208, 7.674264302283164e-05, 5.605765426990197e-05, 0.0024667263011621857, 0.0015688183082420083, 0.0006725540678926759, 0.00014862670749857406, 4.309088246684051e-05, 0.009318166393355884, 0.008099139079405949, 0.003986262074242751, 0.0007947350890539676, 0.0008262112254509955, 0.012144075637242254, 0.008539195042692956, 0.005132546411387655, 0.0019843527092020252, -0.0008618031170820519], [9.134767056861164e-05, 7.146255284122976e-05, 4.899812095692097e-05, 2.470624348150849e-05, 7.275937834114283e-07, -0.00027962912633960836, -0.000228569920639499, -0.00016330424534127233, -7.950337394429816e-05, 2.8787357068562534e-05, 0.0003124377750068849, 0.0002867060106525004, 0.000242630781811501, 0.0001715050603146037, 5.9628221118371564e-05, 0.0001165037967597391, 0.0001081685408201066, 9.622151266146969e-05, 7.919943070824106e-05, 5.486414308766029e-05, -0.00046754606028533266, 0.00013307240447952746, 0.0002791147642037064, 0.00018804011466520468, 6.628650749110667e-05, -0.00164966029321591, 0.00038782527920267867, 0.001285144775644952, 0.0012654690209065909, 0.0007748697697050587, -0.0023178601486568166, 0.0001356035537139335, 0.0013514296966178757, 0.0015288141341839856, 0.0008375444694558926, 5.3450812343013906e-05, 4.248061908161151e-05, 2.9108863248115873e-05, 1.4113765421275109e-05, -6.424876193402762e-07, -0.00028275783462604695, -0.00023012616375893478, -0.00016527994025596396, -8.443903938803726e-05, 1.7419922335861465e-05, 0.0002549888014158921, 0.00023586453887701865, 0.00019938408273473195, 0.0001378922461505514, 3.985281442180883e-05, 6.37972674982816e-05, 6.329814212049972e-05, 5.881405827361458e-05, 4.917150605169645e-05, 3.258005352373564e-05, -0.0003618203885627471, 9.182644114440455e-05, 0.00019737057618517804, 0.00012591894288882372, 4.013443194266265e-05, -0.0018274265798443766, 0.0001099969902983603, 0.0009292783399098962, 0.0009007883895013099, 0.0004460042988051369, -0.0016146775022955675, 0.0003833015603366094, 0.0013537947275503517, 0.0014518519092015308, 0.0008111282533559879], [2.474369110528549e-05, 2.2634628962180878e-05, 1.9080208586936928e-05, 1.3565597350874823e-05, 5.399373081433819e-06, -5.1267914635788706e-05, -4.477284454670012e-05, -3.6108070575754056e-05, -2.4517562677450676e-05, -8.897570601232387e-06, 6.762513273145098e-05, 7.242152817295748e-05, 7.614544861944516e-05, 7.79621545031758e-05, 7.647155843319422e-05, 4.131666490895069e-05, 4.291480910842916e-05, 4.430455046114414e-05, 4.5304512456736224e-05, 4.5606490783767484e-05, 7.199448309812405e-05, 0.0001974496898089227, 0.0001354818877644182, 9.754528720187987e-05, 7.490324892184635e-05, -0.0014991818559865597, 0.0010222846980886295, 0.0010967443282739208, 0.0007748697697050584, 0.0016788538685333229, 0.0010966422264183863, 0.000656380427983042, 0.00043327412280583054, 0.0004628699386989504, 0.0007613375109409788, 5.273307983513674e-06, 7.19759667936775e-06, 8.02172012540536e-06, 7.308078318963823e-06, 4.4837579189397765e-06, -5.332724161996064e-05, -4.631032979477118e-05, -3.746935424903272e-05, -2.6126009220490745e-05, -1.133756049741016e-05, 3.61132776938728e-05, 4.395093653985166e-05, 5.065555155372499e-05, 5.549911510226474e-05, 5.7306729234823626e-05, 1.9446507021032326e-05, 2.3020296994326403e-05, 2.6067473620871586e-05, 2.848028456157041e-05, 3.0045067543385257e-05, 7.123398656185771e-05, 0.0001224304230038384, 7.406939225020943e-05, 5.614022737470054e-05, 4.7431804454150016e-05, -0.0008929291098442742, 0.00075396182444527, 0.0006731827633642122, 0.0004468430413251125, 0.0013493538683905892, 0.000880874000631912, 0.0005330058784751731, 0.0003800447261825113, 0.00044713290960609253, 0.0007458854325411252], [0.0061121608653963285, 0.003725916897148933, 0.001676125460631891, 0.00027271085441613925, 3.418181747071776e-05, -0.03024898272102379, -0.023759279586442316, -0.01519834993492341, -0.0038574586398390336, 0.011280428239160546, 0.02773045102437269, 0.021557620434125617, 0.013660705786706065, 0.0033953563705205374, -0.010222481843359723, 0.0005256358373916584, 0.0005074263070578858, 0.0004945684053466348, 0.0004917910323828348, 0.0005074541341610843, 0.17115893734222232, 0.04046359273186763, 0.003053531109767437, -0.00031147349679480586, -9.195407700006262e-05, 0.40010614542593703, 0.11653001034183005, 0.013729961178655957, -0.0023178601486568175, 0.001096642226418386, 1.0740479658050122, 0.2645349999875765, 0.006696187063728433, -0.0042954670380513735, 0.05294790945386663, 0.00471117228374421, 0.002774042476303395, 0.001143739693081309, 9.241049623473072e-05, 5.566645036680768e-05, -0.02789149993929757, -0.02128668691695902, -0.012845812681589044, -0.0019572809114026244, 0.01222960548715633, 0.02347740530194986, 0.01808547085651808, 0.01110164328949488, 0.0019593746488321614, -0.010169795552458293, 0.0008846807490608007, 0.0007336531161268242, 0.0006140815035961726, 0.0005273218936672087, 0.0004778523296686601, 0.11723887581108819, 0.02595816388005189, 0.0008175801820342432, -0.0003867148823874285, 0.00010514334426548471, 0.3108173229481608, 0.09021842073402209, 0.010140790253378013, -0.0017784619048356633, 0.0010660638248161164, 0.7449410174392055, 0.1648918815585738, -0.011543667233272673, -0.004548935278795885, 0.052094867850060546], [0.003985215623029048, 0.0025133490162836804, 0.001210807329245011, 0.0002661481758407004, 7.226748031252924e-06, -0.024291335345408255, -0.019678152461717596, -0.013655348761897284, -0.005761821816788529, 0.004651642082111326, 0.01936717503752208, 0.015994476459335747, 0.011435529753933431, 0.005196325578530169, -0.0034938265758171954, 0.00025829693956295823, 0.00025976144675774523, 0.0002627418776028664, 0.0002682574548897605, 0.0002780806679377786, 0.05454381806919151, 0.01801680460033251, 0.003931684216921754, 0.00044570716095754264, -7.5147839139599035e-06, 0.15340665241344975, 0.05095691325047725, 0.009700057209606582, 0.0001356035537139372, 0.000656380427983042, 0.26453499998757746, 0.11878262697080176, 0.040482973132657925, 0.01005586550845584, 0.013281417749520477, 0.003112004681241607, 0.0019159837764964342, 0.0008731772836968188, 0.00015068569636890006, 2.477247722829175e-05, -0.02300491241635529, -0.018328113412969207, -0.012402711552408805, -0.004832379262947361, 0.004924989549960133, 0.01722079124533023, 0.01426057522310029, 0.010195374465792885, 0.004589893995163388, -0.0032052754700465755, 0.00025565458458339186, 0.00026331476119142815, 0.0002726752382510276, 0.0002849257100890704, 0.0003017616399042068, 0.03941781755155776, 0.012658679688004144, 0.0024795307618944466, 0.00018591035919925691, 6.806488840343412e-05, 0.12251873516503611, 0.040970582543116786, 0.007837498902334438, 0.00017653944072095563, 0.0006641515419607692, 0.1994427077522897, 0.08584220457132923, 0.025838444045249907, 0.004769029460491976, 0.01173351425628319], [0.002265398526720043, 0.0014957665355504505, 0.0007864621362800576, 0.00023092663321140093, -7.862416858105851e-07, -0.016495037687168448, -0.013822444366263722, -0.010361040518969473, -0.005864977039473852, 3.867890643135336e-06, 0.011781435427131077, 0.010414200667290681, 0.008394009258023992, 0.005419433971790465, 0.0010111022947808265, 8.802053812928461e-06, 3.2660477109313614e-05, 6.080624994866607e-05, 9.425693622451283e-05, 0.00013432228556334967, 0.004909686542006223, 0.005776327867089132, 0.0033490924257008497, 0.0009099273133153836, 3.455518233714092e-05, 0.02738619461128197, 0.014503436064911257, 0.005887468786359575, 0.0013514296966178772, 0.00043327412280583054, 0.006696187063728938, 0.04048297313265786, 0.039888201203475034, 0.021331279044661935, -0.0040357441551410935, 0.001793035692337616, 0.0011635558763538427, 0.0005900562234458675, 0.00015622547088827874, 5.809683379027678e-06, -0.01591687846322876, -0.013221132495386957, -0.009825819132746499, -0.005520933673761527, -2.497692977748973e-05, 0.010814550302749611, 0.009639086666436323, 0.007849307401899123, 0.005179079243380877, 0.0012241626213447146, -5.3975524692505194e-05, 2.8268673614746375e-06, 5.798942544908625e-05, 0.00011317841518373511, 0.00017016869598767036, 0.004654908472555059, 0.0046381766394830585, 0.0025126217483200704, 0.0006055175680219614, 5.4539342951484046e-05, 0.02425285125288128, 0.012705931803616587, 0.005123950180292831, 0.0012020287699661813, 0.00045183014504385325, 0.009702124215105058, 0.033661407897048835, 0.031508763966201614, 0.015477805449240588, -0.005893612426477304], [0.0008600697460740886, 0.0006225201046233909, 0.0003823712679036712, 0.00016133803341921872, 3.5180893062038823e-06, -0.007421348751510216, -0.006650609538809925, -0.005643505707142614, -0.004327975307296589, -0.002606894940016766, 0.004802326914516264, 0.004753823229831942, 0.004555401738850735, 0.004121777406685874, 0.0033125227489307968, -0.00013363864732699208, -0.00010382633506748041, -6.598022957324896e-05, -1.7423314061599168e-05, 4.5741509286851645e-05, -0.002627023472279801, 0.0010672691103538713, 0.001787291719614079, 0.000989623553780794, 4.679681249319013e-05, -0.008542611044225273, 0.00027455937296471907, 0.00237047533952707, 0.0015288141341839854, 0.0004628699386989504, -0.00429546703805117, 0.010055865508455775, 0.021331279044661935, 0.02438115194643203, 0.01601288870500952, 0.0006966124709019648, 0.0004977002459514885, 0.000298912947067103, 0.00012020154787338953, -9.140930377916521e-07, -0.0073169398202530146, -0.006543912548408192, -0.005559595983236488, -0.004303026419051874, -0.0026937659666073192, 0.004534237780896778, 0.004528768417334489, 0.004378752675204595, 0.004008595785661343, 0.003299722868656892, -0.00011528636724878642, -8.148779656429455e-05, -4.132439856414004e-05, 7.569606876397536e-06, 6.851041125395531e-05, -0.0018772789894666512, 0.0009292709329975246, 0.0014280704672509793, 0.0007738462705393382, 4.840974898422586e-05, -0.005900648424456027, 0.0007929613759106119, 0.0022621579842383574, 0.0014357731962695737, 0.00048146288976918947, -0.006639909592454511, 0.007693450005202949, 0.018217644113269104, 0.02115264543055857, 0.014092543727343405], [-0.0002924111847978064, -0.00013790379283536028, -1.2023614297592901e-05, 5.6300268889175235e-05, 1.5945032521967193e-05, 0.0025377136658681684, 0.0015073419324104038, 0.00024462954761094737, -0.001306004038023099, -0.0032116397596451615, -0.0016800337760431454, -0.0010090630941620609, -3.145458918701184e-05, 0.0013944002518425903, 0.0034936694160366153, -0.00012156218747727908, -0.00011186924179290553, -9.326308581447226e-05, -6.135010281038678e-05, -9.088587776390507e-06, 0.01430189577813207, 0.00191105116077394, -0.0003895604380317338, 0.0006418071694788058, 3.770406830274257e-05, 0.02257426172009875, 0.003025811544739826, -0.0007954449836889552, 0.0008375444694558924, 0.0007613375109409788, 0.052947909453866696, 0.01328141774952049, -0.004035744155141089, 0.016012888705009526, 0.08311910767293541, -0.0002152066864132797, -9.278699299136305e-05, 4.718635059518151e-06, 5.155007682906176e-05, 4.5693282196793564e-06, 0.0023175193900285616, 0.0012927161463778343, 6.409883961905327e-05, -0.0014148342469377298, -0.0031993535137967905, -0.0014510378974107766, -0.0008604404497917641, 1.859404526443927e-05, 0.001311076163413665, 0.003206883942880356, 1.7745956432541165e-05, -1.745030215435365e-05, -3.690844084001399e-05, -3.78527613828057e-05, -1.5287420216809674e-05, 0.009164587726346355, 0.0007461877527601537, -0.0004027697048810113, 0.000633473920333165, 3.993604149943621e-05, 0.015371340685416124, 0.0016418021357004597, -0.0005671183811814194, 0.000995764580202756, 0.0007788674964628446, 0.03957653617258492, 0.005991131679142699, -0.005016962039873839, 0.017637240232123652, 0.08129597818723149], [0.0025269992208463224, 0.0015906667709739896, 0.0007892505439756994, 0.00022467312405047572, 5.497948466808298e-05, -0.006871058014281155, -0.005566039898262483, -0.003849711260671104, -0.001588435424157241, 0.0014023645055911919, 0.00793643157393496, 0.006134783919368838, 0.00408665630853694, 0.0017382782999345663, -0.0009863678279306348, 0.00028330185041485184, 0.00019722409795029351, 0.00011712214427061048, 5.1551391778267985e-05, 1.5920870996435285e-05, 0.0016607493743479957, 0.001004830489649995, 0.0004243333083450478, 8.375577479439403e-05, 2.1504849185987136e-05, 0.0011426183269530488, 0.0006326827378135146, 0.00027043599101227086, 5.3450812343013886e-05, 5.273307983513667e-06, 0.004711172283744212, 0.0031120046812416063, 0.001793035692337617, 0.0006966124709019649, -0.00021520668641327974, 0.002270622052974375, 0.001401372910898621, 0.0006774913377108186, 0.00018477897494146385, 5.416332993372018e-05, -0.00663111100858394, -0.005312161226711727, -0.003626224052695069, -0.0014595008918611538, 0.0013414424091316678, 0.0073337912682310165, 0.0056912270433905465, 0.0038267484949114404, 0.0016937816567843128, -0.0007712191092016452, 0.00027152929649616216, 0.00018036001628113493, 0.00010267462436636734, 4.461402341134085e-05, 1.7938217143018122e-05, 0.0015362153336292744, 0.000899137990511894, 0.0003768327674337241, 7.469371565186196e-05, 1.5021827005136831e-05, 0.0008919469967568885, 0.0005063228733510797, 0.00021985140631219037, 4.388749541436651e-05, 6.838475587376719e-06, 0.004166968348264155, 0.0027702066210086385, 0.0016002029770317123, 0.0006148487323966582, -0.00021442316145506442], [0.0016193331701943202, 0.00107560138250686, 0.0005869606584070438, 0.00021392616228069889, 5.9644052649327484e-05, -0.004078341343662655, -0.0034018771403008345, -0.002472767313376487, -0.0011956036976486736, 0.0005702748432710263, 0.004890362498853157, 0.003937745207696516, 0.002811816284735369, 0.0014683137425820344, -0.00015347590267725556, 0.0002016414433306949, 0.00014619048057430028, 9.293666925503163e-05, 4.6475107116841816e-05, 1.5234760449796093e-05, 0.0009818839646434634, 0.0006316008420870041, 0.0002925703085695712, 7.580365863243848e-05, 2.2585475763531478e-05, 0.0006585408374937213, 0.0003885671213612308, 0.0001782013103117489, 4.24806190816115e-05, 7.197596679367755e-06, 0.0027740424763033986, 0.0019159837764964342, 0.001163555876353844, 0.0004977002459514889, -9.27869929913631e-05, 0.0014013729108986216, 0.0009176171074405259, 0.0004912781257824139, 0.00017540408189706104, 5.6602496161321865e-05, -0.003981046129021209, -0.003282644690106925, -0.002359195196681448, -0.0011280370746133033, 0.0005287010642293561, 0.004477982651362464, 0.0036203147183433786, 0.002604829429983052, 0.0013936611441203442, -6.369546619547145e-05, 0.00018133098118530046, 0.0001265764577972807, 7.813597937250053e-05, 3.930610211815904e-05, 1.6526209173601634e-05, 0.000909689165614244, 0.0005630493257658054, 0.00025703066580054246, 6.584377499837139e-05, 1.7739803691417607e-05, 0.0005206613578922206, 0.00031464511693136515, 0.00014641987058078363, 3.524825821577714e-05, 7.215534243792779e-06, 0.002487534280237495, 0.0017261794519349161, 0.0010505179798060013, 0.0004469830562349241, -9.265613861953316e-05], [0.0008100580506155264, 0.000589599257161541, 0.0003742487527177081, 0.00018587983809716801, 6.654681067124425e-05, -0.0017039596455084409, -0.0015020065600037191, -0.001199255779255613, -0.000750876599625263, -8.696418625814316e-05, 0.002259287800295839, 0.0019538030584002573, 0.0015710707626702513, 0.0010893092859825453, 0.0004795542817079769, 0.0001227573096143895, 9.506471195600021e-05, 6.681442148716685e-05, 3.938586957761401e-05, 1.5493570078737067e-05, 0.0004177323236876215, 0.00030418652804331173, 0.00016622130601694446, 6.209366550614438e-05, 2.3932275124872487e-05, 0.0002588371013138805, 0.00017543140406675283, 9.201999159107397e-05, 2.9108863248115876e-05, 8.02172012540536e-06, 0.0011437396930813087, 0.0008731772836968184, 0.000590056223445868, 0.0002989129470671031, 4.718635059518066e-06, 0.0006774913377108201, 0.0004912781257824147, 0.0003105778244649382, 0.00015532799664272774, 6.124763844841305e-05, -0.0017063347503277785, -0.0014883509328436197, -0.0011807709886425678, -0.0007441472923064578, -0.00011952244132271898, 0.002061804899114365, 0.0017919990684312234, 0.0014512240879400245, 0.0010210402352447932, 0.0004774621774438208, 0.00010248587235704334, 7.831910528197696e-05, 5.506970349947356e-05, 3.370585771593669e-05, 1.629243057343478e-05, 0.0003915174612358008, 0.00027173142035092463, 0.00014547813000026234, 5.376448109933282e-05, 2.0407166723887208e-05, 0.00020908941259823713, 0.000144710004953888, 7.680545699210954e-05, 2.4471482604748953e-05, 7.033024196027608e-06, 0.0010575861716202795, 0.0008058755239312971, 0.0005438637659590024, 0.00027536820135401474, 4.426447831310963e-06], [0.00022701095671666773, 0.00021078995578850793, 0.00018303484692265467, 0.00013992510211685376, 7.660392514728954e-05, -0.0001196036571973351, -0.00017038812857428896, -0.0002274495251813201, -0.0002904049136715867, -0.00035727098902116317, 0.0004517945046252273, 0.0005000142457867191, 0.0005547126320855549, 0.0006183017638348861, 0.0006949384536001513, 5.7703901968631457e-05, 5.115278458373693e-05, 4.2692630857763724e-05, 3.167056619150638e-05, 1.713135367268318e-05, 5.6306266533262176e-05, 7.289796707365247e-05, 6.443514420382057e-05, 4.381995588446095e-05, 2.5872776084932724e-05, 2.2010059618533676e-06, 2.6220410785660468e-05, 2.4709973212435665e-05, 1.4113765421275097e-05, 7.308078318963825e-06, 9.241049623473084e-05, 0.0001506856963689001, 0.0001562254708882789, 0.0001202015478733896, 5.1550076829061795e-05, 0.00018477897494146518, 0.00017540408189706163, 0.00015532799664272795, 0.00012139532180564936, 6.963570542213751e-05, -0.00015939377251859615, -0.00020688636666161316, -0.00026010293713450916, -0.00031847343157867595, -0.0003801847132730668, 0.0004191574206724198, 0.00046426081078199404, 0.0005152810700579133, 0.0005744092668762741, 0.0006451837304485968, 4.427717372374396e-05, 4.1305100411078525e-05, 3.628859900395702e-05, 2.8711210905443243e-05, 1.7814458163018276e-05, 5.686454019664149e-05, 6.662138333899176e-05, 5.705837163897278e-05, 3.8670719945992106e-05, 2.335652744121807e-05, 4.957340738167838e-06, 2.3253257592964824e-05, 2.1160332511045703e-05, 1.1852572308743408e-05, 5.918983656253652e-06, 0.00011437175092982206, 0.00015499288415829262, 0.00015254581176925912, 0.00011558106565614507, 5.1057402953680456e-05], [7.12146565602709e-05, 7.069419274715017e-05, 7.24554045331873e-05, 7.822213716075867e-05, 9.103486847534536e-05, 9.0576224363168e-05, 9.259921708181255e-05, 9.803654398527688e-05, 0.0001091378483882685, 0.00012977182263453408, 0.00010545223116186559, 0.00010275985275654758, 0.00010195364696751209, 0.00010474749544388007, 0.00011424739918249682, 2.5936785917083315e-05, 2.756300137572355e-05, 2.788145663056944e-05, 2.608099149197044e-05, 2.0815102563821158e-05, 3.5658337394700194e-05, 2.1503586667169946e-05, 2.153484686042366e-05, 2.4239126618703975e-05, 2.911133924213838e-05, -1.816267900553719e-05, -3.630755733978793e-06, -1.0268062123085239e-06, -6.42487619340277e-07, 4.483757918939776e-06, 5.566645036680767e-05, 2.477247722829175e-05, 5.8096833790276755e-06, -9.140930377916504e-07, 4.5693282196793564e-06, 5.416332993372018e-05, 5.660249616132186e-05, 6.124763844841303e-05, 6.963570542213749e-05, 8.433239634843326e-05, 9.639749649008348e-05, 9.997010764770085e-05, 0.00010646512585482518, 0.00011793470237183493, 0.00013768905575443802, 6.019103531835881e-05, 5.951760288312306e-05, 6.071415908418988e-05, 6.534558585535935e-05, 7.605980527352418e-05, 2.2012498340176307e-05, 2.5135872634400546e-05, 2.666335245314461e-05, 2.5956002574959316e-05, 2.1943864349079662e-05, 2.3288953889532092e-05, 1.60559188379827e-05, 1.7909638312647595e-05, 2.1540030075915646e-05, 2.726205812936751e-05, -1.5132028033029664e-05, -4.445925931145036e-06, -2.453813996765651e-06, -1.6982117537539157e-06, 3.3316331144365113e-06, 4.08535031894589e-05, 1.6076047225479742e-05, 1.5868942027549687e-06, -2.408629725113635e-06, 4.0524683802185995e-06], [-0.008345232950377411, -0.005108810025681092, -0.0022976510635238697, -0.00031221837442551177, 0.00017743597350512128, 0.12607845070064516, 0.1002151676792095, 0.06889083809085433, 0.031044813588416646, -0.014393995852480832, -0.05709405855291857, -0.05099039365393683, -0.0400498992976028, -0.021597434884242612, 0.008807807294354267, 0.00197317216799499, 0.0012944557986894365, 0.0006878119281990999, 0.00023454320638861668, 7.87769070518085e-05, -0.00567465707493283, -0.0031944168424484654, -0.0012822397984444656, -0.0002258528399430935, 6.813176045311983e-05, -0.003410764130748782, -0.0018131279499794682, -0.0008460959734037292, -0.00028275783462604673, -5.332724161996064e-05, -0.027891499939297567, -0.023004912416355282, -0.01591687846322876, -0.007316939820253013, 0.0023175193900285595, -0.006631111008583909, -0.00398104612902118, -0.0017063347503277761, -0.00015939377251859594, 9.639749649008347e-05, 0.12330705713844269, 0.0964751642442848, 0.06536177907043439, 0.028952740985070627, -0.013729091757931022, -0.05103954702394049, -0.046461559113601614, -0.037277521404392944, -0.02109883469010044, 0.0058342266324230025, 0.002476060589978723, 0.001576532346825569, 0.0008327286587730006, 0.0003012190154344621, 9.03605332549554e-05, -0.004705842277621634, -0.0025485866155644326, -0.0009698922430122198, -0.00013041091112367457, 6.915801193935438e-05, -0.002527274715369881, -0.0014030595696180868, -0.0006761356145696637, -0.00022281169040915905, -2.6407921406883033e-05, -0.026691951409992306, -0.021585288530699586, -0.014731095648732557, -0.006644402409183216, 0.0023084663691696904], [-0.006602065775613255, -0.004141720350405194, -0.0019471642724837887, -0.00033048487910570086, 0.0001609473658524754, 0.09891607193509838, 0.08082332059733026, 0.058400187840019796, 0.030601693211127955, -0.0038246907813707792, -0.04530435343069874, -0.041288953239896994, -0.03394400227641191, -0.021446359455677858, -0.0007808247113779542, 0.0015924719699190251, 0.0010751638859722648, 0.000609012261494923, 0.00025393882110207944, 0.00011647526113334528, -0.0043761642349344695, -0.002582507255715183, -0.0010813527306513505, -0.00019426531881922574, 6.336480708877085e-05, -0.0026920090265748617, -0.001481548838453448, -0.00070345593272779, -0.0002301261637589347, -4.631032979477117e-05, -0.02128668691695902, -0.0183281134129692, -0.013221132495386947, -0.00654391254840819, 0.0012927161463778345, -0.005312161226711735, -0.003282644690106915, -0.001488350932843622, -0.00020688636666161333, 9.997010764770087e-05, 0.09647516424428483, 0.07802743214921187, 0.05591806090596024, 0.029239492177167273, -0.003067005313410011, -0.041203254626782024, -0.038239222168909764, -0.03210352289995541, -0.0211705728488895, -0.0028889274403595937, 0.002001760230187336, 0.0013046610079932215, 0.0007245042045757506, 0.0003024560242846832, 0.00011817090020908386, -0.0036827199696902024, -0.002086338512315155, -0.0008303878496326604, -0.00011600234542200012, 6.498080764028757e-05, -0.0019968485943540775, -0.0011492058877464056, -0.0005629206158058069, -0.0001819218135107274, -2.607927203612484e-05, -0.020641268556769555, -0.017344666550160374, -0.012321516144723871, -0.0060055019969147225, 0.0012871032348622214], [-0.00436543261645023, -0.0028617552982611594, -0.0014573089134950487, -0.0003394094894404925, 0.0001421751088258379, 0.06628551513738075, 0.05700215562054071, 0.04498853706031192, 0.029412042793801788, 0.00913996679896931, -0.030341323500445785, -0.02898804779485945, -0.026108579983347886, -0.02085895019552771, -0.011845938254259213, 0.0011602549038941521, 0.0008285633174876841, 0.0005234162973033461, 0.00027983876977333847, 0.00016062344052433737, -0.002721884195094294, -0.0017686101417041362, -0.0007976495499977749, -0.00014886499661866988, 5.9654609848284795e-05, -0.0017115680923280362, -0.0010132958481107745, -0.0005042049758479826, -0.0001652799402559639, -3.746935424903271e-05, -0.01284581268158905, -0.012402711552408806, -0.009825819132746497, -0.0055595959832364875, 6.409883961905306e-05, -0.003626224052695068, -0.0023591951966814417, -0.0011807709886425687, -0.0002601029371345092, 0.00010646512585482524, 0.06536177907043438, 0.05591806090596024, 0.044067948075233676, 0.029102063392350955, 0.010078033418302088, -0.028746195116745973, -0.027850975790855485, -0.02549818137356642, -0.02093618519077789, -0.012986618985216644, 0.0014497207043228744, 0.0009895015076833026, 0.0006003361772288661, 0.0003055399718902001, 0.0001514475220972144, -0.0023699528363183165, -0.001465920203777607, -0.0006305397100870473, -9.49869745221646e-05, 6.195121795644151e-05, -0.001263387708233738, -0.0007874455297750495, -0.00040507240521263973, -0.0001324185489369322, -2.532903090604176e-05, -0.012934496821578618, -0.011984176443360063, -0.009290337397978196, -0.005189122491119623, 6.250593812320198e-05], [-0.0014714552879504048, -0.0011493002475438025, -0.0007659433559871074, -0.0003307274469982602, 0.00012094648982353865, 0.027428222453231434, 0.027892091526618545, 0.0278893413688048, 0.027128491698971278, 0.025125096770111103, -0.011256926012640335, -0.013339756425389888, -0.016048161700502207, -0.019640942553897738, -0.02452233612623063, 0.0006817661261876179, 0.0005606596765984758, 0.0004369765774051944, 0.0003168317462203646, 0.00021231013691081562, -0.0005996570706319662, -0.0006739490002778318, -0.0003918711028144007, -8.198421296574569e-05, 5.819998703303187e-05, -0.0003628716235186611, -0.00034633030032893446, -0.00022223574658254014, -8.443903938803723e-05, -2.6126009220490745e-05, -0.0019572809114026266, -0.004832379262947361, -0.005520933673761525, -0.004303026419051873, -0.0014148342469377303, -0.0014595008918611497, -0.0011280370746132987, -0.0007441472923064581, -0.00031847343157867595, 0.00011793470237183494, 0.028952740985070623, 0.02923949217716728, 0.02910206339235095, 0.028281412737758232, 0.026368031046517172, -0.012779363363387967, -0.014598855160091066, -0.017001919628087822, -0.02021619356265156, -0.02458215344353883, 0.0008100263252043248, 0.0006267891646257364, 0.00045994452714329044, 0.00031222200008824443, 0.00019145191395462927, -0.000677985939816424, -0.0006271570769676405, -0.0003428029569371469, -6.403382303553972e-05, 6.1438113043205e-05, -0.00024327531877665974, -0.0002688206186609854, -0.00018246938900218167, -7.224155580864016e-05, -2.4091061170889013e-05, -0.003022236410974445, -0.005148711692936357, -0.005449888652455505, -0.004142208444394622, -0.0014109233507774916], [0.002303306478060761, 0.001166441414956044, 0.000219282528429691, -0.0002909391805066372, 9.743659133909178e-05, -0.018339310917182165, -0.0074979253470552, 0.0060917657175340026, 0.02322036686848648, 0.044950537141940215, 0.01322865691025534, 0.006658533228577002, -0.003094927006296162, -0.01749459822241268, -0.03885491957679317, 0.00017324624355420984, 0.0002857324951783413, 0.0003610950519886628, 0.0003721361225591495, 0.0002726598272384798, 0.002142399266537658, 0.0008150548682915484, 0.00019502010618474653, 1.8119593531620506e-05, 6.11088326567539e-05, 0.0015101130747110366, 0.0006123211941809579, 0.00018161815773854378, 1.741992233586146e-05, -1.133756049741016e-05, 0.012229605487156335, 0.004924989549960132, -2.497692977748972e-05, -0.002693765966607319, -0.003199353513796791, 0.0013414424091316725, 0.0005287010642293587, -0.00011952244132271844, -0.0003801847132730666, 0.00013768905575443804, -0.013729091757931014, -0.0030670053134100074, 0.010078033418302096, 0.026368031046517183, 0.04667708236975872, 0.007917491479874318, 0.0024670972651637084, -0.0059859416820845016, -0.018729704842833154, -0.03771387264508004, 7.649351331556376e-05, 0.00021539855607531457, 0.0003053274333246115, 0.00032552260191334666, 0.00023976453167588393, 0.00151490375905099, 0.0005169331601992093, 7.434063867336635e-05, -1.801914963147622e-05, 6.579999996461138e-05, 0.0011866600894742257, 0.0004802254660715559, 0.00013501717197472366, 1.1008360490622753e-06, -2.2269196453367764e-05, 0.009856987962289246, 0.0036460997296737935, -0.0005488828294053413, -0.0027942963155730503, -0.0031870564854214554], [0.008883602385811934, 0.0054998923427112606, 0.0026027325321249157, 0.0005775435518626871, 3.435492154706598e-05, -0.0523572964891613, -0.04288502499619202, -0.030391199697761898, -0.0138588648507174, 0.008159536410241412, 0.04168498180889978, 0.034233609583253236, 0.024974397345108902, 0.013247053509660484, -0.0019702888755818992, 0.00017988386914735872, 0.00018976188616410888, 0.00017956983067574962, 0.00013755302250777071, 4.432374007736932e-05, 0.00590632991408783, 0.003451512399243388, 0.001461496942940289, 0.0002908082711888381, 1.5562427090293003e-05, 0.004143111833402766, 0.0022882417609514163, 0.001016746090971114, 0.00025498880141589214, 3.6113277693872805e-05, 0.023477405301949847, 0.01722079124533024, 0.010814550302749613, 0.004534237780896776, -0.0014510378974107773, 0.007333791268230996, 0.004477982651362463, 0.002061804899114364, 0.00041915742067242135, 6.019103531835883e-05, -0.05103954702394049, -0.04120325462678198, -0.028746195116745935, -0.01277936336338794, 0.00791749147987434, 0.03983922209117709, 0.032487814096212875, 0.023521008432691802, 0.012337291839705361, -0.0019348459583536648, -0.00024156698644541314, -9.922049266225145e-05, 2.5053067574733765e-06, 5.663028301898008e-05, 4.970239852917543e-05, 0.0050480974967899335, 0.0028665013705306145, 0.0011787456646818982, 0.00021348206634158611, 1.3094479812255427e-05, 0.0032267551991848114, 0.001830419248140453, 0.0008269052934706545, 0.00020554795389955357, 2.7012565662556724e-05, 0.021769799508278773, 0.015887551467729178, 0.009938277711470113, 0.004123784832015726, -0.0014284625728247353], [0.006871862579482704, 0.004419488700084965, 0.0022338622606858623, 0.0006070203244682395, 4.075063022860402e-05, -0.0475739671599583, -0.039553248785487494, -0.029060704098389074, -0.015289962863236077, 0.0028918503279904903, 0.03481799600973425, 0.030125131365067243, 0.02373438931721983, 0.014916744078981695, 0.0025215898487744443, -1.6435112808979742e-05, 3.984468313701758e-05, 7.621118101254118e-05, 7.816396740083301e-05, 2.105528431886871e-05, 0.004441255744524416, 0.002720441875381825, 0.0012120405618953594, 0.0002741477543968053, 1.7455828587578668e-05, 0.0030905391880504474, 0.0017761377700255755, 0.0008311211781413646, 0.00023586453887701874, 4.395093653985167e-05, 0.018085470856518085, 0.014260575223100296, 0.009639086666436333, 0.0045287684173344915, -0.0008604404497917651, 0.005691227043390536, 0.0036203147183433756, 0.0017919990684312223, 0.0004642608107819947, 5.951760288312308e-05, -0.046461559113601544, -0.03823922216890967, -0.02785097579085543, -0.014598855160091037, 0.0024670972651637327, 0.03248781409621291, 0.028132688372284678, 0.022200170780167387, 0.01404452358582132, 0.0026942772966347603, -0.000377622248658805, -0.00020295848373346094, -6.994434542865872e-05, 1.2244313376023197e-05, 2.5936485613223397e-05, 0.003832848232682475, 0.0022697857509181465, 0.000981064987844806, 0.00020503724547367698, 1.3352009428114267e-05, 0.002413222195628808, 0.0014287148554889219, 0.0006819412127920966, 0.00019414035640342073, 3.498988767741008e-05, 0.01710508754484203, 0.013333614512735209, 0.008942990456687852, 0.00416246905281689, -0.0008472584677053922], [0.004531393631231952, 0.0031020817614993857, 0.0017454423763922388, 0.0006266404812971729, 5.682448895733797e-05, -0.03769943680545486, -0.032629433924639975, -0.02594190400369474, -0.01710243823543943, -0.005358303572362923, 0.025273481645442228, 0.023683816659582312, 0.021063715096982218, 0.016908689629832142, 0.010409052741625298, -0.00019062737371685072, -0.00010735592712589242, -3.9299272747073154e-05, -1.0355761522503996e-08, -1.3043011038164107e-05, 0.0027032275601919934, 0.0018282872989635118, 0.0008911994893325788, 0.0002391108020212619, 1.960606662057242e-05, 0.0018300184544718606, 0.00114984269570636, 0.0005917440517429544, 0.00019938408273473192, 5.0655551553725e-05, 0.011101643289494877, 0.01019537446579288, 0.007849307401899127, 0.004378752675204597, 1.859404526444045e-05, 0.0038267484949114313, 0.0026048294299830525, 0.0014512240879400238, 0.0005152810700579139, 6.071415908418993e-05, -0.03727752140439293, -0.03210352289995538, -0.025498181373566402, -0.01700191962808781, -0.005985941682084481, 0.02352100843269181, 0.022200170780167405, 0.019902319130114858, 0.01618232924717123, 0.01035760168836965, -0.0004563879582053288, -0.00028040964293200973, -0.00013951096353248635, -4.2395501173172275e-05, -6.1041766808240725e-06, 0.0024024762374799573, 0.0015534426569980657, 0.0007352467511723713, 0.0001876420356080781, 1.450075911864001e-05, 0.0014324077726540947, 0.0009334020746214462, 0.0004926842119231717, 0.00016919088269223967, 4.3674396280184044e-05, 0.011007166800254643, 0.00979631343298185, 0.007412517574989787, 0.004094121982722342, 2.2889609027629872e-05], [0.0018003904849820743, 0.0014961702226822117, 0.001109341593870545, 0.000635350294146606, 8.637876636846434e-05, -0.02004750548295328, -0.02024714032308413, -0.02010593453324138, -0.01942207418027647, -0.017863592541825735, 0.01205051644740068, 0.01394637619830259, 0.01630724042022604, 0.019306208024547637, 0.023208135907914432, -0.00030892762023518934, -0.00023433547397631903, -0.0001631693017603727, -0.00010194250191864236, -6.257325429309546e-05, 0.0006225435415371334, 0.0007362059126776821, 0.0004820582565776983, 0.00017986939393607764, 2.264570332568506e-05, 0.00031651637506566665, 0.00038447707700597455, 0.0002841529666214306, 0.0001378922461505514, 5.549911510226475e-05, 0.001959374648832158, 0.0045898939951633825, 0.005179079243380878, 0.0040085957856613435, 0.0013110761634136648, 0.0016937816567843007, 0.0013936611441203413, 0.001021040235244791, 0.0005744092668762738, 6.534558585535936e-05, -0.021098834690100418, -0.02117057284888948, -0.020936185190777883, -0.020216193562651565, -0.018729704842833157, 0.01233729183970536, 0.014044523585821322, 0.016182329247171234, 0.018902261926316454, 0.022427007755838068, -0.00043268244414369837, -0.00030723191415617745, -0.0001982960414865057, -0.00010968529342431499, -4.9745216147452834e-05, 0.0007023094017929396, 0.00068894409807038, 0.0004298630865637405, 0.00015785835040879305, 1.7455007801331543e-05, 0.00024790049785718984, 0.00032342302801244494, 0.0002465872102490672, 0.00012425824211968888, 5.3079346187212114e-05, 0.0029511812091541165, 0.004881008414547297, 0.005111664081156051, 0.003859854651461035, 0.0013075708283758005], [-0.0014022657340177877, -0.00046516227140259997, 0.00028966100857483196, 0.0006328189200790128, 0.00013524762766029574, 0.009623990309265926, 0.0005305252919654012, -0.010094853642332213, -0.02243155944741712, -0.03654969839531228, -0.006353249582075904, -0.0005462322882596993, 0.00846234246430417, 0.022226122402420525, 0.04323433287481768, -0.00031310632617149623, -0.00030968048775468436, -0.00028682352555376616, -0.00023408571058215852, -0.00013450511586765793, -0.0018996179133988372, -0.0006074740733503459, -3.668978290044549e-05, 8.843464449285196e-05, 2.7757333193076146e-05, -0.0015087196140839887, -0.0005509977016859634, -0.00011072554194320354, 3.985281442180884e-05, 5.730672923482363e-05, -0.010169795552458297, -0.003205275470046575, 0.0012241626213447146, 0.0032997228686568914, 0.0032068839428803556, -0.0007712191092016431, -6.369546619547024e-05, 0.00047746217744382136, 0.0006451837304485966, 7.605980527352423e-05, 0.005834226632422997, -0.0028889274403595903, -0.012986618985216643, -0.024582153443538826, -0.03771387264508004, -0.0019348459583536474, 0.0026942772966347464, 0.010357601688369654, 0.02242700775583807, 0.04100173256423337, -0.000232311612164782, -0.0002427592349188073, -0.00023226371815538395, -0.00019251637764305726, -0.00010994903600612228, -0.0013448711238846214, -0.0003613906709581139, 5.063397742363693e-05, 0.00011080105176237052, 2.383285285259128e-05, -0.001187447832141042, -0.00042768515433095033, -7.316565193433378e-05, 4.949556495276275e-05, 6.313616970758693e-05, -0.007834257262596943, -0.0020028020914633826, 0.0016824704298242393, 0.003366705896074926, 0.003197657543352091], [0.0002730005083442252, 0.00018457431085398989, 0.00010584366776792866, 4.741840602248988e-05, 2.7542448726813182e-05, 0.0025097974042430846, 0.002030630002915922, 0.0014608424541763495, 0.0007878979301603618, 3.831241257624268e-06, -5.9801289360641356e-05, -0.00023300775612616092, -0.00034779739339148655, -0.00035442444988604687, -0.0001657492637639733, 0.011670620536742126, 0.007503322620464397, 0.004240152646051742, 0.0026340519791174972, 0.00398320779816851, 0.0006130674481612638, 0.00030512089317163684, 0.00012748769593623843, 4.397900997109568e-05, 2.1871954780164965e-05, 0.001714196877401007, 0.0007966316012360638, 0.00028779751049996436, 6.379726749828162e-05, 1.9446507021032333e-05, 0.0008846807490608003, 0.000255654584583392, -5.39755246925051e-05, -0.00011528636724878633, 1.774595643254119e-05, 0.00027152929649616205, 0.00018133098118530027, 0.0001024858723570433, 4.4277173723743944e-05, 2.2012498340176307e-05, 0.002476060589978724, 0.0020017602301873366, 0.0014497207043228742, 0.0008100263252043246, 7.649351331556414e-05, -0.00024156698644541404, -0.00037762224865880496, -0.00045638795820532855, -0.0004326824441436985, -0.00023231161216478207, 0.016745156589983334, 0.009644256463663507, 0.004723287775266861, 0.002318156142788887, 0.003263712198266904, 0.0005110341870367481, 0.00025879429647079595, 0.00010997023170410716, 3.646924097037202e-05, 1.269283733813286e-05, 0.0014219023224282088, 0.000668601937620856, 0.0002476827703038666, 6.11088264752091e-05, 2.463515532840593e-05, 0.0006485540403052281, 0.00015003863297004694, -8.819046398381359e-05, -0.00012016150473881398, 1.222706520440729e-05], [0.00020340886955886228, 0.00014503524350582576, 9.150271351592338e-05, 4.928414643861227e-05, 2.9787573499033783e-05, 0.0015943586754882675, 0.001318136340375447, 0.0009915876984351816, 0.0006090368418447858, 0.00016871877013149655, 5.250742577059186e-05, -7.61482925618049e-05, -0.0001785691909336134, -0.0002280789380008383, -0.0001769798588812753, 0.008107746720845212, 0.005740340744151779, 0.0037748602348891764, 0.0025800444720495623, 0.002798534844719535, 0.0004037651387853394, 0.000212586349578355, 0.00010208276633195143, 4.620737146383742e-05, 2.7356941673064012e-05, 0.0009999896431885798, 0.0004955412162499167, 0.00020349767440984868, 6.329814212049974e-05, 2.30202969943264e-05, 0.0007336531161268241, 0.0002633147611914283, 2.826867361474788e-06, -8.148779656429445e-05, -1.7450302154353652e-05, 0.00018036001628113493, 0.00012657645779728065, 7.831910528197694e-05, 4.1305100411078525e-05, 2.5135872634400543e-05, 0.0015765323468255694, 0.0013046610079932215, 0.0009895015076833021, 0.0006267891646257364, 0.00021539855607531478, -9.922049266225174e-05, -0.0002029584837334606, -0.0002804096429320094, -0.00030723191415617745, -0.00024275923491880733, 0.009644256463663535, 0.006273364685161991, 0.0037071656443076534, 0.00219375940594591, 0.002208517797170965, 0.00032706445517042095, 0.00017443698195933474, 8.419948512124027e-05, 3.7222112697799786e-05, 2.0177335083665425e-05, 0.0008336092248442311, 0.0004194649735973255, 0.0001772435239711236, 5.940141622455219e-05, 2.4810349590624954e-05, 0.0005749762960610042, 0.0001901344486340223, -2.0547025073688343e-05, -8.314276230679519e-05, -1.9499696395183955e-05], [0.0001336182066689435, 0.00010193609176268519, 7.16909236505031e-05, 4.601296552394097e-05, 3.0658814986988415e-05, 0.0008337164205690699, 0.0007225352566998386, 0.0005928786758130314, 0.00044400598114052844, 0.00027805756346027633, 0.00011456199749082508, 2.8284727877346238e-05, -5.593898477012582e-05, -0.00012960549113119374, -0.00017632881719605405, 0.004873841241844587, 0.004001257676466799, 0.003199918589218667, 0.002564902835409368, 0.002267278518334354, 0.00022429529890682226, 0.0001321411687142689, 7.602639866269072e-05, 4.439313461187729e-05, 3.101847576011617e-05, 0.000457702044732506, 0.0002575076317013661, 0.00013060183267142085, 5.8814058273614575e-05, 2.6067473620871583e-05, 0.0006140815035961728, 0.0002726752382510278, 5.7989425449086365e-05, -4.132439856413994e-05, -3.6908440840014e-05, 0.00010267462436636728, 7.813597937250056e-05, 5.506970349947355e-05, 3.628859900395703e-05, 2.6663352453144614e-05, 0.0008327286587730008, 0.0007245042045757507, 0.0006003361772288661, 0.0004599445271432904, 0.00030532743332461164, 2.505306757472909e-06, -6.994434542865868e-05, -0.0001395109635324863, -0.00019829604148650579, -0.00023226371815538398, 0.004723287775266873, 0.0037071656443076516, 0.0028179392447704875, 0.0021387725170273833, 0.0018115568629934907, 0.00017716994826477554, 0.00010532252342880466, 6.096465423088109e-05, 3.594075761388906e-05, 2.5699634289244428e-05, 0.00038947443967528555, 0.00022359049969441586, 0.00011686827687383067, 5.516821275578337e-05, 2.5961435640766236e-05, 0.0005104201395906699, 0.00022187901550819295, 4.0664910246421574e-05, -4.247785026337581e-05, -3.691575579882123e-05], [6.920938296946878e-05, 5.81455679338665e-05, 4.703688063078857e-05, 3.684605304589266e-05, 2.9484066515862548e-05, 0.0002872988391855707, 0.0002875225135766785, 0.000289851962416736, 0.00029618592124438386, 0.00031005379247973127, 0.00012243131835104642, 7.297549767775588e-05, 1.217348350948782e-05, -6.28052315399899e-05, -0.0001554555843636782, 0.0027436416900356985, 0.0026256101956472033, 0.0025541442630097498, 0.002564136874957869, 0.0027154464095067088, 9.672135371433703e-05, 7.290618636185089e-05, 5.141019413483544e-05, 3.7802787717216835e-05, 3.1797492173903955e-05, 0.0001732777593577912, 0.00011616884854879119, 7.674264302283167e-05, 4.917150605169646e-05, 2.8480284561570408e-05, 0.0005273218936672087, 0.00028492571008907055, 0.00011317841518373515, 7.569606876397566e-06, -3.785276138280571e-05, 4.461402341134085e-05, 3.9306102118159035e-05, 3.3705857715936676e-05, 2.8711210905443246e-05, 2.5956002574959316e-05, 0.0003012190154344623, 0.0003024560242846833, 0.0003055399718902001, 0.00031222200008824443, 0.00032552260191334666, 5.663028301897998e-05, 1.224431337602323e-05, -4.2395501173172234e-05, -0.00010968529342431495, -0.00019251637764305726, 0.0023181561427888814, 0.002193759405945902, 0.002138772517027381, 0.0021793415649996777, 0.002361961706287439, 7.851580209203041e-05, 5.864848732425369e-05, 4.203816750047736e-05, 3.22085667640798e-05, 2.854658046719369e-05, 0.00015697292851498898, 0.00010719818152255872, 7.223435937830889e-05, 4.728716330886415e-05, 2.821809007359528e-05, 0.0004593222067021379, 0.0002488245527937364, 9.870407852063e-05, 5.002561150213221e-06, -3.7171575396854783e-05], [2.113349977722729e-05, 1.9514902816330406e-05, 1.9143825529503016e-05, 2.0693070279824888e-05, 2.5184951637191312e-05, 6.874558029988764e-05, 9.745369334239887e-05, 0.00013224815941758833, 0.0001746450972337047, 0.0002265740247999782, 6.909534126002262e-05, 4.4366506746720874e-05, 1.0726021985884793e-05, -3.5591373371344406e-05, -0.00010046895112428071, 0.0030086951548192217, 0.002199508063179768, 0.0019294277516119073, 0.002552257259980925, 0.004662376288282262, 6.140791177246989e-05, 5.184985572912331e-05, 3.2393946953215026e-05, 2.5388281106208543e-05, 2.7967597423134623e-05, 0.00029955056205101385, 0.00013190654602181364, 5.605765426990198e-05, 3.2580053523735645e-05, 3.0045067543385257e-05, 0.00047785232966866006, 0.00030176163990420693, 0.00017016869598767038, 6.851041125395532e-05, -1.5287420216809674e-05, 1.7938217143018122e-05, 1.6526209173601624e-05, 1.6292430573434765e-05, 1.781445816301827e-05, 2.1943864349079652e-05, 9.036053325495543e-05, 0.00011817090020908385, 0.0001514475220972144, 0.0001914519139546293, 0.00023976453167588393, 4.9702398529175473e-05, 2.5936485613223482e-05, -6.104176680824037e-06, -4.9745216147452806e-05, -0.00010994903600612227, 0.0032637121982669, 0.002208517797170963, 0.0018115568629934913, 0.002361961706287438, 0.004340313160919187, 6.252946645610528e-05, 4.772972185569008e-05, 3.080831384001545e-05, 2.5367105108047906e-05, 2.746538568345926e-05, 0.0002563864602792201, 0.00011751779321868937, 5.395446360125306e-05, 3.400761137732422e-05, 3.1759447937955125e-05, 0.0004300191927315488, 0.0002760886203294373, 0.00015783557037169312, 6.391488700950438e-05, -1.5176668277103512e-05], [0.001689662644015637, 0.0010095183627235685, 0.0004377595043160313, 6.163577274963315e-05, 2.1978288405511104e-05, -0.005019356134734953, -0.003997228621263982, -0.0026535580934181208, -0.0008826436606684331, 0.0014624013474796734, 0.005704421956530258, 0.0043299658538977675, 0.002721415251148928, 0.0008150381092982399, -0.0014818426398461872, 0.0005545147312199794, 0.0003697291222153061, 0.00020580382978176173, 8.553148451202732e-05, 4.9208213725809295e-05, 0.06276369017331224, 0.008927834597935298, -9.012625825077158e-05, 0.00017469656219057833, 0.00011783923974361711, 0.08029847414465137, 0.02265949364586929, 0.0024667263011621905, -0.0003618203885627463, 7.123398656185748e-05, 0.11723887581108826, 0.03941781755155781, 0.004654908472555079, -0.001877278989466634, 0.009164587726346355, 0.0015362153336292714, 0.0009096891656142428, 0.0003915174612358002, 5.686454019664152e-05, 2.3288953889532075e-05, -0.004705842277621633, -0.0036827199696902067, -0.002369952836318319, -0.0006779859398164242, 0.00151490375905099, 0.005048097496789938, 0.0038328482326824777, 0.0024024762374799586, 0.0007023094017929392, -0.0013448711238846212, 0.0005110341870367482, 0.00032706445517042095, 0.00017716994826477546, 7.85158020920305e-05, 6.252946645610528e-05, 0.03990517559879731, 0.005483760630884697, 1.7591680704625264e-05, 0.00024228660777147253, 7.36041527654671e-05, 0.0622837440286985, 0.017599788003713607, 0.0019094172297483133, -0.00019559981310079253, 0.00010934177438189273, 0.08922888885888225, 0.0288072139076645, 0.0022687085456788753, -0.0015249751440904254, 0.009226012207164217], [0.001004153317490578, 0.0006368531332421049, 0.00031330952573424076, 8.057788967580254e-05, 1.9928073831811565e-05, -0.0026519246920536014, -0.002204382394221009, -0.001580263064087255, -0.00071013951142963, 0.0005098111082092137, 0.003221370623060215, 0.0025377495902995585, 0.0017234608807086957, 0.000744885339556258, -0.000443439901688845, 0.0002697656563180712, 0.00018862295460312864, 0.00011601636952564623, 6.163704170647584e-05, 4.267539454296153e-05, 0.006742488759527153, 0.003082106100247974, 0.0009781062951692739, 0.00025689544566527393, 0.00011149309785675503, 0.020817817147191737, 0.007271426011384617, 0.0015688183082420075, 9.182644114440403e-05, 0.0001224304230038384, 0.025958163880051902, 0.012658679688004132, 0.004638176639483046, 0.0009292709329975208, 0.0007461877527601561, 0.0008991379905118925, 0.000563049325765805, 0.0002717314203509244, 6.662138333899173e-05, 1.605591883798269e-05, -0.0025485866155644313, -0.002086338512315155, -0.0014659202037776069, -0.0006271570769676401, 0.0005169331601992092, 0.0028665013705306127, 0.002269785750918145, 0.001553442656998066, 0.000688944098070379, -0.00036139067095811405, 0.0002587942964707961, 0.0001744369819593348, 0.00010532252342880467, 5.8648487324253716e-05, 4.772972185569006e-05, 0.00548376063088465, 0.0024283348090576276, 0.0007602040147128145, 0.0002116187120553121, 0.00010617761991130341, 0.017012252981730813, 0.006010621099478174, 0.0013267454723429255, 0.00010628941772816351, 0.00013882525217348798, 0.02158774451271918, 0.010569838332857762, 0.003900110048781082, 0.0008347160847132305, 0.0007596731975985898], [0.00043867153833193644, 0.0003021797897374981, 0.00017381546345460118, 7.004094952735965e-05, 2.1698909835312296e-05, -0.00098302981633693, -0.0008552822993176349, -0.0006596122767635722, -0.0003648033866312608, 7.8319270220459e-05, 0.0013159800456832517, 0.00108937903859897, 0.0008101313253745803, 0.0004646466862655972, 3.561477230781737e-05, 0.00013222556658715865, 0.00010245982523351498, 7.362946897057973e-05, 4.8080527106615165e-05, 3.0147404746987297e-05, -0.0005142711806065101, 0.0008296847733688273, 0.0006490800000117537, 0.0002825662340688003, 0.0001235816263121484, 0.0018810407379745962, 0.0013355579744434437, 0.0006725540678926763, 0.00019737057618517812, 7.406939225020944e-05, 0.000817580182034259, 0.002479530761894447, 0.002512621748320069, 0.0014280704672509795, -0.00040276970488101096, 0.00037683276743372335, 0.0002570306658005421, 0.00014547813000026226, 5.705837163897281e-05, 1.7909638312647595e-05, -0.0009698922430122188, -0.000830387849632661, -0.0006305397100870473, -0.00034280295693714694, 7.434063867336637e-05, 0.001178745664681899, 0.0009810649878448066, 0.0007352467511723715, 0.0004298630865637404, 5.063397742363682e-05, 0.00010997023170410717, 8.41994851212403e-05, 6.096465423088108e-05, 4.203816750047737e-05, 3.080831384001545e-05, 1.7591680704601496e-05, 0.0007602040147128097, 0.0005307808949259126, 0.00023293450371102815, 0.00011662657989965545, 0.0018954689567655858, 0.00124821932048004, 0.0006090772457470691, 0.0001840406265407615, 8.107063462483172e-05, 0.00149396182053415, 0.0025986651864605605, 0.002410309226324888, 0.0013136805399166032, -0.00040502116174761333], [9.593014323663665e-05, 8.285683987586728e-05, 6.649757677065576e-05, 4.694691333345319e-05, 2.528360051491634e-05, -0.0001288265000001625, -0.00011645280284946898, -9.6500241180734e-05, -6.524898502629364e-05, -1.6667308541562347e-05, 0.00024700722889541373, 0.00023561200478461046, 0.00021466320164794883, 0.00018019374802157446, 0.00012636958018650776, 5.6935949851475376e-05, 5.238879784877132e-05, 4.625002348304049e-05, 3.7929196358717306e-05, 2.654393946814831e-05, 0.0003497289407085044, 0.00024887759042856525, 0.00026459784117483507, 0.0002273674335826689, 0.00014275110986347998, -0.00032852795538467047, 3.560281110243004e-05, 0.00014862670749857414, 0.00012591894288882378, 5.614022737470056e-05, -0.0003867148823874249, 0.00018591035919925537, 0.0006055175680219602, 0.0007738462705393376, 0.0006334739203331648, 7.469371565186176e-05, 6.584377499837129e-05, 5.37644810993328e-05, 3.8670719945992126e-05, 2.1540030075915656e-05, -0.00013041091112367433, -0.00011600234542200016, -9.498697452216455e-05, -6.403382303553973e-05, -1.8019149631476224e-05, 0.00021348206634158625, 0.00020503724547367712, 0.00018764203560807814, 0.00015785835040879305, 0.00011080105176237046, 3.6469240970372006e-05, 3.7222112697799786e-05, 3.5940757613889055e-05, 3.220856676407979e-05, 2.53671051080479e-05, 0.00024228660777147193, 0.00021161871205531275, 0.0002329345037110282, 0.00020127200226712017, 0.00013246650404772338, -0.00020994571383460244, 6.980932146394244e-05, 0.00015095271817285356, 0.0001235349442104977, 5.847333609560036e-05, -0.00022411342644314145, 0.00028587706049815355, 0.0006415174474878157, 0.000771422321833683, 0.0006327669559546294], [2.81036063350626e-05, 2.8291873646205083e-05, 2.8455405371528697e-05, 2.8935992191069993e-05, 3.0515697194131784e-05, 6.703664271315776e-05, 6.169434636181915e-05, 5.765707452380174e-05, 5.640727912590096e-05, 6.069839425099911e-05, 3.1816161705344585e-05, 3.109219416201908e-05, 3.122921040879514e-05, 3.321726600672688e-05, 3.8949127471379625e-05, 2.4990747718891644e-05, 2.8854028608786315e-05, 3.1379391441656404e-05, 3.1609456262341183e-05, 2.792491963196088e-05, 6.621970188850775e-05, 0.00011450490306862464, 0.00012682618626739273, 0.00014168898557756038, 0.00018097105035913249, 6.551925404462481e-05, 5.236415642562595e-05, 4.3090882466840523e-05, 4.013443194266263e-05, 4.743180445415003e-05, 0.00010514334426548476, 6.806488840343416e-05, 5.453934295148406e-05, 4.8409748984225854e-05, 3.993604149943621e-05, 1.5021827005136834e-05, 1.7739803691417617e-05, 2.0407166723887225e-05, 2.3356527441218076e-05, 2.7262058129367525e-05, 6.915801193935434e-05, 6.498080764028757e-05, 6.195121795644149e-05, 6.143811304320498e-05, 6.579999996461134e-05, 1.3094479812255408e-05, 1.3352009428114261e-05, 1.4500759118639995e-05, 1.745500780133154e-05, 2.3832852852591285e-05, 1.269283733813284e-05, 2.017733508366542e-05, 2.5699634289244428e-05, 2.8546580467193694e-05, 2.746538568345926e-05, 7.360415276546705e-05, 0.0001061776199113034, 0.00011662657989965533, 0.0001324665040477234, 0.00017001225061030617, 6.003629136740662e-05, 4.967559079588512e-05, 4.2462494543799014e-05, 4.0770053840254315e-05, 4.7986287303976526e-05, 8.73992169035528e-05, 6.124104813578834e-05, 5.165777178398121e-05, 4.686065766276498e-05, 3.9544349155008365e-05], [0.0010912972353890507, 0.0006596716347279119, 0.0002873665647304781, 2.9138390573636605e-05, -2.360393453040543e-05, -0.0027680945758450258, -0.002268640962246095, -0.0015416853634324082, -0.0004914380000147891, 0.0010286873080191362, 0.004072812984114843, 0.0030584372332843474, 0.0018620442564190377, 0.0004402275860604705, -0.001264243168518568, 0.0013302701189720888, 0.0007812338251644701, 0.00033105735531297826, 6.797335713463585e-05, 0.00014525924735838788, 0.08648636423805478, 0.024077097662832656, 0.002992398890373317, -0.0003006255286592252, -6.610573553981545e-06, 0.4974374157719296, 0.12388930166556054, 0.009318166393355889, -0.0018274265798443813, -0.0008929291098442774, 0.3108173229481608, 0.12251873516503611, 0.024252851252881274, -0.005900648424456041, 0.015371340685416127, 0.0008919469967568903, 0.0005206613578922219, 0.00020908941259823753, 4.957340738168036e-06, -1.5132028033029652e-05, -0.0025272747153698844, -0.001996848594354079, -0.0012633877082337385, -0.0002432753187766601, 0.0011866600894742255, 0.003226755199184811, 0.0024132221956288096, 0.0014324077726540951, 0.00024790049785718994, -0.0011874478321410417, 0.0014219023224282092, 0.0008336092248442314, 0.00038947443967528555, 0.00015697292851498895, 0.0002563864602792201, 0.062283744028698504, 0.017012252981730827, 0.0018954689567655914, -0.00020994571383460133, 6.003629136740657e-05, 0.3789138602712819, 0.09578182064306667, 0.007673798931175932, -0.0008162592115597927, -0.000827700903745631, 0.2455102344276026, 0.09432909637752998, 0.016056432914329146, -0.005949020716287647, 0.015377224986661062], [0.000669041376089954, 0.00043004335656448623, 0.00021358199296417815, 4.965703981485757e-05, -8.084199627315803e-06, -0.0014892893117915069, -0.0012579299065923978, -0.0009047513026485597, -0.00037428063741468966, 0.00042058912197868304, 0.00228842125298202, 0.0017943854136874063, 0.0011983051842934837, 0.0004750259164274985, -0.00040760806518945204, 0.0006921544415624792, 0.0004477140410104738, 0.00023845819859786142, 9.877409437111673e-05, 8.890296010833815e-05, 0.02350598081637889, 0.008106835548733185, 0.0017454349688339299, 0.00010499495559964491, 2.5545698912625545e-05, 0.11395901871988993, 0.039839026273264994, 0.008099139079406003, 0.00010999699029836666, 0.0007539618244452691, 0.09021842073402217, 0.040970582543116786, 0.012705931803616587, 0.0007929613759106104, 0.001641802135700459, 0.0005063228733510796, 0.000314645116931365, 0.00014471000495388806, 2.3253257592964885e-05, -4.445925931145031e-06, -0.0014030595696180883, -0.0011492058877464058, -0.0007874455297750492, -0.0002688206186609853, 0.0004802254660715559, 0.0018304192481404544, 0.0014287148554889232, 0.0009334020746214467, 0.0003234230280124453, -0.0004276851543309503, 0.0006686019376208564, 0.00041946497359732595, 0.00022359049969441605, 0.00010719818152255877, 0.00011751779321868944, 0.017599788003713597, 0.006010621099478177, 0.0012482193204800408, 6.980932146394247e-05, 4.9675590795885115e-05, 0.09578182064306691, 0.03382380855023607, 0.007048693935588007, 0.0002606098391187733, 0.0008461132536733214, 0.07341868566676989, 0.03316503658640322, 0.0100104627240182, 0.00042704227417014767, 0.0016258832997486546], [0.000302845884056341, 0.00020643421808130727, 0.00011428287157021643, 3.755432127951569e-05, -2.4753745493989567e-06, -0.0006941556945683242, -0.0005906525824456163, -0.00043638371948386185, -0.00020862970503460128, 0.00012821957374583705, 0.0010043903031193675, 0.0008294817333928108, 0.0006065745967506271, 0.0003209593816317613, -4.759538867534998e-05, 0.00029015417160661383, 0.0002151488635324305, 0.000145534206007503, 8.888111434708283e-05, 5.881133714534413e-05, 0.0021261444307502765, 0.0016149194028663165, 0.0007754407538233312, 0.00019934030701832526, 3.671546674506998e-05, 0.005317316938297409, 0.007096151912827245, 0.003986262074242763, 0.0009292783399098949, 0.0006731827633642119, 0.010140790253378027, 0.00783749890233442, 0.005123950180292827, 0.002262157984238354, -0.0005671183811814162, 0.00021985140631219024, 0.0001464198705807835, 7.680545699210951e-05, 2.116033251104571e-05, -2.4538139967656526e-06, -0.0006761356145696648, -0.0005629206158058075, -0.00040507240521263984, -0.0001824693890021816, 0.00013501717197472369, 0.0008269052934706549, 0.000681941212792097, 0.0004926842119231717, 0.0002465872102490674, -7.316565193433377e-05, 0.00024768277030386664, 0.00017724352397112365, 0.00011686827687383071, 7.223435937830893e-05, 5.395446360125307e-05, 0.0019094172297483137, 0.0013267454723429283, 0.0006090772457470695, 0.00015095271817285367, 4.2462494543799014e-05, 0.007673798931176029, 0.0070486939355880055, 0.0036221402964988904, 0.0008697636049195685, 0.0007380333891369314, 0.009439256944181474, 0.007197729376187954, 0.004658938853600057, 0.0020186184298164062, -0.0005847051807838306], [6.192817039225474e-05, 4.932149093108173e-05, 3.450602264527345e-05, 1.7720639729206966e-05, -6.458518707641516e-09, -0.0002268647621814276, -0.00018582038784468888, -0.0001349441148905295, -7.179578256765995e-05, 6.632533447482421e-06, 0.0002384334012651636, 0.00022470247827362252, 0.00019670544452935875, 0.00014715177125078477, 6.436881021211066e-05, 7.523738663657417e-05, 7.305373306014596e-05, 6.817078934941558e-05, 5.925600297695018e-05, 4.4182904823469755e-05, -0.0003143900288517787, 8.216287220711979e-05, 0.0002008113874368198, 0.00013973464474393514, 4.182411743247284e-05, -0.0011129894943314484, 5.937367037034764e-05, 0.000794735089053968, 0.0009007883895013093, 0.00044684304132511276, -0.0017784619048356592, 0.000176539440720955, 0.0012020287699661815, 0.0014357731962695733, 0.0009957645802027562, 4.388749541436659e-05, 3.524825821577715e-05, 2.447148260474894e-05, 1.1852572308743412e-05, -1.6982117537539174e-06, -0.0002228116904091593, -0.00018192181351072746, -0.00013241854893693224, -7.224155580864016e-05, 1.1008360490622676e-06, 0.00020554795389955374, 0.00019414035640342067, 0.00016919088269223967, 0.00012425824211968888, 4.949556495276277e-05, 6.110882647520912e-05, 5.940141622455219e-05, 5.516821275578338e-05, 4.7287163308864156e-05, 3.4007611377324236e-05, -0.00019559981310079247, 0.00010628941772816396, 0.0001840406265407614, 0.00012353494421049767, 4.07700538402543e-05, -0.0008162592115597932, 0.00026060983911876446, 0.0008697636049195676, 0.0009141750545855342, 0.0004770618444465005, -0.0011295233236964062, 0.0004572278741704253, 0.001270973404568071, 0.0014187868265376667, 0.0009934311130974653], [9.687956811759557e-06, 1.0125794123058594e-05, 9.727968507501701e-06, 8.069782270298841e-06, 4.505617167282844e-06, -2.857549012848104e-05, -2.7802532115952557e-05, -2.6688138553923728e-05, -2.5129511557068965e-05, -2.298908331377346e-05, 3.6774670700781836e-05, 4.49075278031824e-05, 5.388621720878786e-05, 6.372902159144186e-05, 7.435620000751435e-05, 1.4288259966802477e-05, 1.8332531003967983e-05, 2.3092701725620904e-05, 2.874852563803249e-05, 3.554049865561712e-05, 4.5273825726487963e-05, 0.0001511914978518416, 8.94689878557251e-05, 5.9496557420406844e-05, 4.9433184028457836e-05, -0.0016493476133808565, 0.0008254977733707148, 0.0008262112254509962, 0.00044600429880513684, 0.0013493538683905892, 0.0010660638248161153, 0.0006641515419607687, 0.000451830145043853, 0.00048146288976918947, 0.0007788674964628446, 6.838475587376721e-06, 7.215534243792775e-06, 7.0330241960276e-06, 5.918983656253648e-06, 3.3316331144365104e-06, -2.6407921406883036e-05, -2.6079272036124843e-05, -2.5329030906041768e-05, -2.4091061170889013e-05, -2.2269196453367764e-05, 2.7012565662556734e-05, 3.4989887677410086e-05, 4.3674396280184044e-05, 5.3079346187212114e-05, 6.313616970758692e-05, 2.463515532840593e-05, 2.4810349590624954e-05, 2.5961435640766243e-05, 2.8218090073595284e-05, 3.1759447937955125e-05, 0.00010934177438189289, 0.00013882525217348804, 8.107063462483178e-05, 5.847333609560033e-05, 4.798628730397651e-05, -0.0008277009037456246, 0.0008461132536733218, 0.0007380333891369316, 0.0004770618444465003, 0.0013840216459103608, 0.0009561838267346789, 0.0006162382551853694, 0.0004523276753002759, 0.0005015277996748464, 0.0007824682457683823], [0.0053586642976206494, 0.003286253747276379, 0.0014933159958014418, 0.0002491933922971797, 9.248062302618622e-06, -0.028379325397726883, -0.022450507722762667, -0.014647497359546806, -0.004334372856692175, 0.009398515321340967, 0.024616616106800285, 0.01937263418111287, 0.012578567018608293, 0.003638074529507542, -0.00836471738176805, 0.0006603294139397793, 0.0005895926381421895, 0.0005204099998957085, 0.00045839009172285596, 0.00041409071910466453, 0.12683772921182745, 0.03168269072455146, 0.0028149102148886007, -0.00036781860074577225, -2.8325981074580933e-05, 0.3123051739429685, 0.0932210811921583, 0.012144075637242263, -0.0016146775022955642, 0.000880874000631912, 0.7449410174392075, 0.19944270775229003, 0.009702124215105275, -0.0066399095924544235, 0.03957653617258494, 0.004166968348264153, 0.0024875342802374942, 0.0010575861716202802, 0.0001143717509298221, 4.0853503189458915e-05, -0.02669195140999229, -0.020641268556769538, -0.012934496821578597, -0.0030222364109744357, 0.009856987962289244, 0.021769799508278766, 0.017105087544842013, 0.011007166800254651, 0.0029511812091541196, -0.007834257262596945, 0.0006485540403052282, 0.0005749762960610041, 0.0005104201395906697, 0.00045932220670213785, 0.00043001919273154884, 0.0892288888588822, 0.02158774451271919, 0.001493961820534142, -0.00022411342644314283, 8.739921690355273e-05, 0.24551023442760275, 0.07341868566676994, 0.009439256944181504, -0.0011295233236964066, 0.0009561838267346793, 0.5425599666453912, 0.14039947323487575, 0.002922969540570606, -0.0026458462462165956, 0.0401409858609938], [0.00351536943640778, 0.0022299437457146323, 0.0010844987993366647, 0.00024299564334987617, -6.973751157965457e-06, -0.022450543387537086, -0.018280371361073966, -0.012842036113526299, -0.005722953984715368, 0.0036564321132143028, 0.017210703546411205, 0.01435560521136336, 0.010445725955398681, 0.005033529341300937, -0.00258155436791476, 0.00035363927887417727, 0.0003188486338706845, 0.00028446653776198846, 0.00025299918812668373, 0.00022919509675422767, 0.03763500045315373, 0.013788018128047537, 0.0033845777227167026, 0.00034100069730812535, 2.7860232654622585e-05, 0.11552655809482985, 0.04016654463201066, 0.008539195042692956, 0.0003833015603366099, 0.000533005878475173, 0.1648918815585745, 0.08584220457132913, 0.033661407897048856, 0.007693450005202988, 0.005991131679142725, 0.0027702066210086355, 0.0017261794519349148, 0.0008058755239312972, 0.00015499288415829262, 1.6076047225479742e-05, -0.021585288530699572, -0.017344666550160363, -0.01198417644336005, -0.0051487116929363535, 0.003646099729673792, 0.015887551467729206, 0.013333614512735223, 0.009796313432981861, 0.004881008414547301, -0.0020028020914633826, 0.0001500386329700469, 0.00019013444863402216, 0.0002218790155081928, 0.0002488245527937362, 0.00027608862032943725, 0.028807213907664466, 0.010569838332857772, 0.0025986651864605584, 0.00028587706049815464, 6.12410481357883e-05, 0.09432909637753001, 0.033165036586403206, 0.007197729376187962, 0.0004572278741704239, 0.0006162382551853699, 0.1403994732348754, 0.07303861833112542, 0.028869604928130017, 0.007104534289349696, 0.006098023939450974], [0.001999703690462512, 0.0013284327636580763, 0.0007050735090291664, 0.00021012894168128668, -8.620549087344954e-06, -0.015053929071245278, -0.012675220842624797, -0.00959312494125282, -0.005588431766865848, -0.0003597259597505126, 0.010423589536439803, 0.009297184760403641, 0.00760222191510127, 0.005072497433847696, 0.0012836337232008312, 8.75017749730762e-05, 8.510952334548159e-05, 8.647235868333363e-05, 9.386016228944914e-05, 0.0001110382895459683, 0.0006922965224709578, 0.004096608768892385, 0.0027893888216640804, 0.000772368874287118, 5.128227804258864e-05, 0.01616326788416953, 0.010720195796778785, 0.00513254641138765, 0.0013537947275503504, 0.00038004472618251116, -0.011543667233272109, 0.02583844404524993, 0.031508763966201656, 0.018217644113269135, -0.005016962039873844, 0.001600202977031714, 0.001050517979806002, 0.0005438637659590029, 0.00015254581176925915, 1.5868942027549716e-06, -0.014731095648732555, -0.012321516144723873, -0.009290337397978196, -0.0054498886524555045, -0.0005488828294053411, 0.009938277711470123, 0.00894299045668785, 0.007412517574989789, 0.005111664081156052, 0.0016824704298242406, -8.81904639838137e-05, -2.0547025073688465e-05, 4.066491024642147e-05, 9.870407852062996e-05, 0.00015783557037169312, 0.002268708545678828, 0.003900110048781078, 0.0024103092263248796, 0.0006415174474878157, 5.16577717839812e-05, 0.016056432914329132, 0.01001046272401819, 0.004658938853600057, 0.0012709734045680695, 0.00045232767530027586, 0.002922969540570528, 0.02886960492813009, 0.030252715842478246, 0.016629836453396492, -0.005071771925846739], [0.0007437681476093554, 0.0005451019087136704, 0.0003405768795616438, 0.00014699469599009312, -4.965962963992165e-07, -0.006610538980397863, -0.005980822477740488, -0.00515127210270837, -0.004059582192734329, -0.002620996231780512, 0.004132852412100802, 0.0041572438892999025, 0.004071147994244161, 0.0038082393887009457, 0.003258490734464075, -7.534637656432782e-05, -6.212962331979044e-05, -4.152695164268746e-05, -1.0232316003071884e-05, 3.6943142733924935e-05, -0.0026278164265254593, 0.0005927125627404578, 0.001396729372977521, 0.000862471045970622, 5.09932099893568e-05, -0.00895269384660937, -0.0003479611334271347, 0.0019843527092020257, 0.0014518519092015312, 0.00044713290960609253, -0.0045489352787957136, 0.004769029460491921, 0.01547780544924059, 0.02115264543055858, 0.01763724023212364, 0.0006148487323966582, 0.0004469830562349237, 0.00027536820135401485, 0.00011558106565614502, -2.4086297251136344e-06, -0.006644402409183216, -0.006005501996914724, -0.005189122491119623, -0.0041422084443946214, -0.0027942963155730485, 0.004123784832015728, 0.004162469052816888, 0.00409412198272234, 0.0038598546514610364, 0.0033667058960749267, -0.0001201615047388139, -8.314276230679512e-05, -4.2477850263375746e-05, 5.002561150213249e-06, 6.391488700950438e-05, -0.0015249751440904492, 0.0008347160847132295, 0.001313680539916601, 0.0007714223218336836, 4.686065766276497e-05, -0.00594902071628765, 0.00042704227417014913, 0.0020186184298164093, 0.001418786826537667, 0.0005015277996748465, -0.002645846246216686, 0.007104534289349655, 0.016629836453396482, 0.021184495087862104, 0.017616663014372733], [-0.0002989725703690632, -0.0001435358753598477, -1.6523302925514382e-05, 5.313620414150177e-05, 1.4269459480573427e-05, 0.0025775457845895566, 0.0015475166627736078, 0.00028643703300335174, -0.001260393795981622, -0.0031585166633159084, -0.0017424891880307204, -0.0010772044494639693, -0.00010486873482625895, 0.0013167709972868914, 0.003414056004353411, -0.00010081702420965099, -9.553731690799609e-05, -8.189908456132052e-05, -5.555332591734789e-05, -9.46109224727834e-06, 0.014137790479191123, 0.0017507208109440846, -0.0005098665492390257, 0.0005810561670685895, 3.330218702778354e-05, 0.022341756216934624, 0.002899283537347527, -0.0008618031170820533, 0.0008111282533559876, 0.000745885432541125, 0.05209486785006051, 0.0117335142562831, -0.0058936124264773165, 0.014092543727343396, 0.08129597818723149, -0.00021442316145506426, -9.265613861953306e-05, 4.426447831310983e-06, 5.10574029536804e-05, 4.052468380218597e-06, 0.0023084663691696917, 0.0012871032348622212, 6.250593812320068e-05, -0.001410923350777492, -0.003187056485421456, -0.0014284625728247314, -0.0008472584677053906, 2.288960902762956e-05, 0.0013075708283758012, 0.0031976575433520908, 1.222706520440727e-05, -1.9499696395183934e-05, -3.6915755798821214e-05, -3.717157539685479e-05, -1.5176668277103512e-05, 0.00922601220716421, 0.0007596731975985894, -0.0004050211617476145, 0.0006327669559546303, 3.954434915500836e-05, 0.015377224986661059, 0.0016258832997486574, -0.0005847051807838304, 0.0009934311130974645, 0.0007824682457683823, 0.04014098586099373, 0.006098023939450968, -0.005071771925846767, 0.017616663014372733, 0.08143991868208676]], [], []]]}
